Topological characterization of Lieb-Schultz-Mattis constraints and applications to symmetry-enriched quantum criticality

Lieb-Schultz-Mattis (LSM) theorems provide powerful constraints on the emergibility problem, i.e. whether a quantum phase or phase transition can emerge in a many-body system. We derive the topological partition functions that characterize the LSM constraints in spin systems with $G_s\times G_{int}$ symmetry, where $G_s$ is an arbitrary space group in one or two spatial dimensions, and $G_{int}$ is any internal symmetry whose projective representations are classified by $\mathbb{Z}_2^k$ with $k$ an integer. We then apply these results to study the emergibility of a class of exotic quantum critical states, including the well-known deconfined quantum critical point (DQCP), $U(1)$ Dirac spin liquid (DSL), and the recently proposed non-Lagrangian Stiefel liquid. These states can emerge as a consequence of the competition between a magnetic state and a non-magnetic state. We identify all possible realizations of these states on systems with $SO(3)\times \mathbb{Z}_2^T$ internal symmetry and either $p6m$ or $p4m$ lattice symmetry. Many interesting examples are discovered, including a DQCP adjacent to a ferromagnet, stable DSLs on square and honeycomb lattices, and a class of quantum critical spin-quadrupolar liquids of which the most relevant spinful fluctuations carry spin-$2$. In particular, there is a realization of spin-quadrupolar DSL that is beyond the usual parton construction. We further use our formalism to analyze the stability of these states under symmetry-breaking perturbations, such as spin-orbit coupling. As a concrete example, we find that a DSL can be stable in a recently proposed candidate material, NaYbO$_2$.

==> anc/Embedding.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Front End*)


(* ::Input::Initialization:: *)
SortNumber2[n_Integer]:=Module[{a1,a2},
a1=Max[x/.Solve[1/2 x (1+ x)==n,x,Reals]];
a1=Ceiling[a1];
a2=n-1/2 a1 (a1-1);
{a1,a2}]
SortNumber3[n_Integer]:=Module[{a1,a2,a3},
a1=Max[x/.Solve[1/6 x (2+3 x+x^2)==n,x,Reals]];
a1=Ceiling[a1];
{a2,a3}=SortNumber2[n-1/6 a1 (a1^2-1)];
{a1,a2,a3}]
SortNumber4[n_Integer]:=Module[{a1,a2,a3,a4},
a1=Max[x/.Solve[1/24 x (6+11 x+6 x^2+x^3)==n,x,Reals]];
a1=Ceiling[a1];
{a2,a3,a4}=SortNumber3[n-1/24 *(-1+a1) a1 (2+3 a1+a1^2)];
{a1,a2,a3,a4}]


(* ::Section:: *)
(*p6mm*)


(* ::Input::Initialization:: *)
p6m1dIrrep={{1,1,1,1,0},{-1,1,1,1,c},{1,-1,1,1,r},{-1,-1,1,1,c+r}};
p6m2dIrrep={{({
 {1, 0},
 {0, -1}
}),({
 {1, 0},
 {0, 1}
}),({
 {Cos[2Pi/3], Sin[2Pi/3]},
 {-Sin[2Pi/3], Cos[2Pi /3]}
}),({
 {Cos[2Pi/3], Sin[2Pi/3]},
 {-Sin[2Pi/3], Cos[2Pi /3]}
}),c},{({
 {1, 0},
 {0, -1}
}),({
 {-1, 0},
 {0, -1}
}),({
 {Cos[2Pi/3], Sin[2Pi/3]},
 {-Sin[2Pi/3], Cos[2Pi /3]}
}),({
 {Cos[2Pi/3], Sin[2Pi/3]},
 {-Sin[2Pi/3], Cos[2Pi /3]}
}),c},{({
 {Cos[Pi/3], Sin[Pi/3]},
 {-Sin[Pi/3], Cos[Pi /3]}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, 1}
}),r},{({
 {Cos[2Pi/3], Sin[2Pi/3]},
 {-Sin[2Pi/3], Cos[2Pi /3]}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, 1}
}),r}};
p6m3dIrrep={{({
 {0, 1, 0},
 {0, 0, 1},
 {1, 0, 0}
}),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "1", "0"},
{"1", "0", "0"},
{"0", "0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {1, 0, 0},
 {0, -1, 0},
 {0, 0, -1}
}),({
 {-1, 0, 0},
 {0, 1, 0},
 {0, 0, -1}
}),r},{({
 {0, 1, 0},
 {0, 0, 1},
 {-1, 0, 0}
}),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{"-", "1"}], "0"},
{
RowBox[{"-", "1"}], "0", "0"},
{"0", "0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {1, 0, 0},
 {0, -1, 0},
 {0, 0, -1}
}),({
 {-1, 0, 0},
 {0, 1, 0},
 {0, 0, -1}
}),c+r},{({
 {0, 1, 0},
 {0, 0, 1},
 {1, 0, 0}
}),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{"-", "1"}], "0"},
{
RowBox[{"-", "1"}], "0", "0"},
{"0", "0", 
RowBox[{"-", "1"}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {1, 0, 0},
 {0, -1, 0},
 {0, 0, -1}
}),({
 {-1, 0, 0},
 {0, 1, 0},
 {0, 0, -1}
}),0},{({
 {0, 1, 0},
 {0, 0, 1},
 {-1, 0, 0}
}),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "1", "0"},
{"1", "0", "0"},
{"0", "0", 
RowBox[{"-", "1"}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {1, 0, 0},
 {0, -1, 0},
 {0, 0, -1}
}),({
 {-1, 0, 0},
 {0, 1, 0},
 {0, 0, -1}
}),c}};
p6m4dIrrep={({
 {1/2, 0, 0, Sqrt[3]/2},
 {0, -(1/2), -(Sqrt[3]/2), 0},
 {0, Sqrt[3]/2, -(1/2), 0},
 {-(Sqrt[3]/2), 0, 0, 1/2}
}),\!\(\*
TagBox[
TagBox[
RowBox[{"(", GridBox[{
{
RowBox[{"-", "1"}], "0", "0", "0"},
{"0", 
RowBox[{"-", "1"}], "0", "0"},
{"0", "0", "1", "0"},
{"0", "0", "0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),\!\(\*
TagBox[
TagBox[
RowBox[{"(", GridBox[{
{
RowBox[{"-", 
FractionBox["1", "2"]}], 
FractionBox[
SqrtBox["3"], "2"], "0", "0"},
{
RowBox[{"-", 
FractionBox[
SqrtBox["3"], "2"]}], 
RowBox[{"-", 
FractionBox["1", "2"]}], "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["1", "2"]}], 
RowBox[{"-", 
FractionBox[
SqrtBox["3"], "2"]}]},
{"0", "0", 
FractionBox[
SqrtBox["3"], "2"], 
RowBox[{"-", 
FractionBox["1", "2"]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {-(1/2), Sqrt[3]/2, 0, 0},
 {-(Sqrt[3]/2), -(1/2), 0, 0},
 {0, 0, -(1/2), -(Sqrt[3]/2)},
 {0, 0, Sqrt[3]/2, -(1/2)}
})};


(* ::Input::Initialization:: *)
p6mO2MatrixForm[i_Integer]:=Module[{a1,a2,t1,t2,m,tab},
tab=Table[0,{m,1,6}];

If[i<=36,{a1,a2}=SortNumber2[i];
t1=Quotient[a1-1,4];
t2=Quotient[a2-1,4];
a1=Mod[a1-1,4]+1;
a2=Mod[a2-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=DiagonalMatrix[{p6m1dIrrep[[a1]][[m]],p6m1dIrrep[[a2]][[m]]}];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2}];
tab[[6]]=PolynomialMod[p6m1dIrrep[[a1]][[5]]+p6m1dIrrep[[a2]][[5]]+t*(t1+t2),2];

];

If[i>36,a1=i-36;
t1=Quotient[a1-1,4];
a1=Mod[a1-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=p6m2dIrrep[[a1]][[m]];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1}];
tab[[6]]=p6m2dIrrep[[a1]][[5]];];

tab
]

p6mO3MatrixForm[i_Integer]:=Module[{a1,a2,a3,t1,t2,t3,m,tab},
tab=Table[0,{m,1,6}];

If[i<=120,{a1,a2,a3}=SortNumber3[i];
t1=Quotient[a1-1,4];
t2=Quotient[a2-1,4];
t3=Quotient[a3-1,4];
a1=Mod[a1-1,4]+1;
a2=Mod[a2-1,4]+1;
a3=Mod[a3-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=DiagonalMatrix[{p6m1dIrrep[[a1]][[m]],p6m1dIrrep[[a2]][[m]],p6m1dIrrep[[a3]][[m]]}];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2,(-1)^t3}];
tab[[6]]=PolynomialMod[p6m1dIrrep[[a1]][[5]]+p6m1dIrrep[[a2]][[5]]+p6m1dIrrep[[a3]][[5]]+t*(t1+t2+t3),2];];

If[i>120&&i<=184,a1=i-120;
a2=Quotient[a1-1,8]+1;
a1=Mod[a1-1,8]+1;

t1=Quotient[a1-1,4];
a1=Mod[a1-1,4]+1;
t2=Quotient[a2-1,4];
a2=Mod[a2-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p6m2dIrrep[[a1]][[m]],0},{0,p6m1dIrrep[[a2]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t2}];
tab[[6]]=PolynomialMod[p6m2dIrrep[[a1]][[5]]+p6m1dIrrep[[a2]][[5]]+t*t2,2];];

If[i>184,a1=i-184;
t1=Quotient[a1-1,4];
a1=Mod[a1-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=p6m3dIrrep[[a1]][[m]];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t1}];
tab[[6]]=p6m3dIrrep[[a1]][[5]]+t*t1;];

tab
]

p6mO4MatrixForm[i_Integer]:=Module[{a1,a2,a3,a4,t1,t2,t3,t4,m,tab},
tab=Table[0,{m,1,6}];

If[i<=330,{a1,a2,a3,a4}=SortNumber4[i];
t1=Quotient[a1-1,4];
t2=Quotient[a2-1,4];
t3=Quotient[a3-1,4];
t4=Quotient[a4-1,4];
a1=Mod[a1-1,4]+1;
a2=Mod[a2-1,4]+1;
a3=Mod[a3-1,4]+1;
a4=Mod[a4-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=DiagonalMatrix[{p6m1dIrrep[[a1]][[m]],p6m1dIrrep[[a2]][[m]],p6m1dIrrep[[a3]][[m]],p6m1dIrrep[[a4]][[m]]}];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2,(-1)^t3,(-1)^t4}];
tab[[6]]=PolynomialMod[p6m1dIrrep[[a1]][[5]]+p6m1dIrrep[[a2]][[5]]+p6m1dIrrep[[a3]][[5]]+p6m1dIrrep[[a4]][[5]]+t*(t1+t2+t3+t4),2];];

If[i>330&&i<=618,a1=i-330;
a2=Quotient[a1-1,8]+1;
a1=Mod[a1-1,8]+1;
{a2,a3}=SortNumber2[a2];

t1=Quotient[a1-1,4];
a1=Mod[a1-1,4]+1;
t2=Quotient[a2-1,4];
a2=Mod[a2-1,4]+1;
t3=Quotient[a3-1,4];
a3=Mod[a3-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p6m2dIrrep[[a1]][[m]],0,0},{0,p6m1dIrrep[[a2]][[m]],0},{0,0,p6m1dIrrep[[a3]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t2,(-1)^t3}];
tab[[6]]=PolynomialMod[p6m2dIrrep[[a1]][[5]]+p6m1dIrrep[[a2]][[5]]+p6m1dIrrep[[a3]][[5]]+t*(t2+t3),2];];

If[i>618&&i<=654,a1=i-618;
{a1,a2}=SortNumber2[a1];
t1=Quotient[a1-1,4];
t2=Quotient[a2-1,4];
a1=Mod[a1-1,4]+1;
a2=Mod[a2-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p6m2dIrrep[[a1]][[m]],0},{0,p6m2dIrrep[[a2]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t2,(-1)^t2}];
tab[[6]]=PolynomialMod[p6m2dIrrep[[a1]][[5]]+p6m2dIrrep[[a2]][[5]],2];];

If[i>654&&i<=718,a1=i-654;
a2=Quotient[a1-1,8]+1;
a1=Mod[a1-1,8]+1;

t1=Quotient[a1-1,4];
a1=Mod[a1-1,4]+1;
t2=Quotient[a2-1,4];
a2=Mod[a2-1,4]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p6m1dIrrep[[a1]][[m]],0},{0,p6m3dIrrep[[a2]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2,(-1)^t2,(-1)^t2}];
tab[[6]]=PolynomialMod[p6m3dIrrep[[a2]][[5]]+p6m1dIrrep[[a1]][[5]]+t*(t1+t2),2];];

If[i>718&&i<=720,a1=i-718;
t1=Quotient[a1-1,2];

For[m=1,m<=4,m++,
tab[[m]]=p6m4dIrrep[[m]];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t1,(-1)^t1}];
tab[[6]]=0;];

tab
]


(* ::Input::Initialization:: *)
p6mDQCPEmbedding[i_Integer]:=Module[{O2Mat,m,w1,O3Sign,O3T,tab},
O2Mat = p6mO2MatrixForm[i];

w1=PolynomialMod[t+r+O2Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=4,m++,If[p6m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p6m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p6m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O2Mat[[m]]}})];];
tab[[5]]=ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,O2Mat[[5]]}})];

tab
]


(* ::Input::Initialization:: *)
p6mDSLEmbedding[i_Integer,j_Integer]:=Module[{O2Mat,O3Mat,m,w1,O3Sign,O3T,tab},
O2Mat =p6mO2MatrixForm[j];
O3Mat= p6mO3MatrixForm[i];

w1=PolynomialMod[t+r+O2Mat[[6]]+O3Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=4,m++,If[p6m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p6m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p6m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O3Mat[[m]]}})],O2Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,O3Mat[[5]]}})],O2Mat[[5]]};

tab
]


(* ::Input::Initialization:: *)
p6mSLEmbedding[i_Integer,j_Integer]:=Module[{O4Mat,O3Mat,m,w1,O3Sign,O3T,tab},
O3Mat =p6mO3MatrixForm[j];
O4Mat= p6mO4MatrixForm[i];

w1=PolynomialMod[t+r+O3Mat[[6]]+O4Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=4,m++,If[p6m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p6m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p6m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O4Mat[[m]]}})],O3Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,O4Mat[[5]]}})],O3Mat[[5]]};

tab
]


(* ::Input::Initialization:: *)
p6mEmbedding[n_Integer,lsm_Integer,p_Integer]:=Module[{a1,a2,tab},
If[n==5,
a1=data[[1]][[1]][[lsm]][[p]];
tab = p6mDQCPEmbedding[a1];];
If[n==6,
a1=data[[2]][[1]][[lsm]][[p]][[1]];
a2=data[[2]][[1]][[lsm]][[p]][[2]];
tab = p6mDSLEmbedding[a1,a2];];
If[n==7,
a1=data[[3]][[1]][[lsm]][[p]][[1]];
a2=data[[3]][[1]][[lsm]][[p]][[2]];
tab = p6mSLEmbedding[a1,a2];];
tab]


p6mStability[n_Integer,lsm_Integer,p_Integer]:=Module[{check},
check=False;
If[n==5,
If[lsm==1,If[(p==9)||(p==10),check=True;];];
If[lsm==4,If[(p==2),check=True;];];];
If[n==6,
If[lsm==1,If[(p==48),check=True;];];
If[lsm==2,check=True;];
If[lsm==3,check=True;];
If[lsm==4,If[(p==3)||(p==12)||(p==13)||(p==15)||(p==18),check=True;];];];
If[n==7,
If[lsm==2,If[(p==1)||(p==2)||(p==3)||(p==5)||(p==8)||(p==9)||(p==32)||(p==34),check=True;];];
If[lsm==3,If[(p==1)||(p==2)||(p==3)||(p==5)||(p==7)||(p==10)||(p==12)||(p==22)||(p==26),check=True;];];
If[lsm==4,If[(p==99)||(p==164),check=True;];];];
check]


p6mPrintEmbedding[n_Integer,lsm_Integer,p_Integer]:=Module[{flag},
If[n==5,
Print["C6:n->",p6mEmbedding[5,lsm,p][[1]]//MatrixForm,"n"];
Print["M:n->",p6mEmbedding[5,lsm,p][[2]]//MatrixForm,"n"];
Print["T1:n->",p6mEmbedding[5,lsm,p][[3]]//MatrixForm,"n"];
Print["T2:n->",p6mEmbedding[5,lsm,p][[4]]//MatrixForm,"n"];
Print["T:n->",p6mEmbedding[5,lsm,p][[5]]//MatrixForm,"n"];];
If[n==6,
Print["C6:n->",p6mEmbedding[6,lsm,p][[1]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[6,lsm,p][[1]][[2]]]//MatrixForm];
Print["M:n->",p6mEmbedding[6,lsm,p][[2]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[6,lsm,p][[2]][[2]]]//MatrixForm];
Print["T1:n->",p6mEmbedding[6,lsm,p][[3]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[6,lsm,p][[3]][[2]]]//MatrixForm];
Print["T2:n->",p6mEmbedding[6,lsm,p][[4]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[6,lsm,p][[4]][[2]]]//MatrixForm];
Print["T:n->",p6mEmbedding[6,lsm,p][[5]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[6,lsm,p][[5]][[2]]]//MatrixForm];];
If[n==7,
Print["C6:n->",p6mEmbedding[7,lsm,p][[1]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[7,lsm,p][[1]][[2]]]//MatrixForm];
Print["M:n->",p6mEmbedding[7,lsm,p][[2]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[7,lsm,p][[2]][[2]]]//MatrixForm];
Print["T1:n->",p6mEmbedding[7,lsm,p][[3]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[7,lsm,p][[3]][[2]]]//MatrixForm];
Print["T2:n->",p6mEmbedding[7,lsm,p][[4]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[7,lsm,p][[4]][[2]]]//MatrixForm];
Print["T:n->",p6mEmbedding[7,lsm,p][[5]][[1]]//MatrixForm,"n",Transpose[p6mEmbedding[7,lsm,p][[5]][[2]]]//MatrixForm];];
flag=True;
flag]


p6mSL5dEmbedding[i_Integer,j_Integer]:=Module[{O2Mat,O3Mat,m,w1,O3Sign,O3T,tab},
O3Mat =p6mO3MatrixForm[j];
O2Mat= p6mO2MatrixForm[i];

w1=PolynomialMod[t+r+O3Mat[[6]]+O2Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=4,m++,If[p6m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p6m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p6m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[5],0},{0,O2Mat[[m]]}})],O3Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[5],0},{0,O2Mat[[5]]}})],O3Mat[[5]]};

tab
]


p6m5dEmbedding[lsm_Integer,p_Integer]:=Module[{a1,a2,tab},
tab=0;

a1=dataSL5Rep[[1]][[lsm]][[p]][[1]];
a2=dataSL5Rep[[1]][[lsm]][[p]][[2]];
tab = p6mSL5dEmbedding[a1,a2];

tab
]


p6m5dStability[lsm_Integer,p_Integer]:=Module[{check},
check=False;
If[lsm==1,If[(p==3)||(p==11),check=True;];];
check]


p6m5dPrintEmbedding[lsm_Integer,p_Integer]:=Module[{flag},
Print["C6:n->",p6m5dEmbedding[lsm,p][[1]][[1]]//MatrixForm,"n",Transpose[p6m5dEmbedding[lsm,p][[1]][[2]]]//MatrixForm];
Print["M:n->",p6m5dEmbedding[lsm,p][[2]][[1]]//MatrixForm,"n",Transpose[p6m5dEmbedding[lsm,p][[2]][[2]]]//MatrixForm];
Print["T1:n->",p6m5dEmbedding[lsm,p][[3]][[1]]//MatrixForm,"n",Transpose[p6m5dEmbedding[lsm,p][[3]][[2]]]//MatrixForm];
Print["T2:n->",p6m5dEmbedding[lsm,p][[4]][[1]]//MatrixForm,"n",Transpose[p6m5dEmbedding[lsm,p][[4]][[2]]]//MatrixForm];
Print["T:n->",p6m5dEmbedding[lsm,p][[5]][[1]]//MatrixForm,"n",Transpose[p6m5dEmbedding[lsm,p][[5]][[2]]]//MatrixForm];
flag=True;
flag]


(* ::Section:: *)
(*p4mm*)


(* ::Input::Initialization:: *)
p4m1dIrrep={{1,1,1,1,0},{-1,1,1,1,c},{1,-1,1,1,r},{1,1,-1,-1,x},{-1,-1,1,1,c+r},{-1,1,-1,-1,c+x},{1,-1,-1,-1,r+x},{-1,-1,-1,-1,c+r+x}};
p4m2dIrrep={{({
 {0, 1},
 {1, 0}
}),({
 {1, 0},
 {0, 1}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, -1}
}),c+x},{({
 {0, 1},
 {-1, 0}
}),({
 {-1, 0},
 {0, 1}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, -1}
}),r+x},{({
 {0, 1},
 {1, 0}
}),({
 {-1, 0},
 {0, -1}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, -1}
}),c+x},{({
 {0, 1},
 {-1, 0}
}),({
 {1, 0},
 {0, -1}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, -1}
}),r+x},{({
 {0, 1},
 {-1, 0}
}),({
 {-1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, 1}
}),({
 {1, 0},
 {0, 1}
}),r},{({
 {0, 1},
 {-1, 0}
}),({
 {-1, 0},
 {0, 1}
}),({
 {-1, 0},
 {0, -1}
}),({
 {-1, 0},
 {0, -1}
}),r}};
p4m4dIrrep={{({
 {0, 0, 1, 0},
 {0, 0, 0, 1},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),\!\(\*
TagBox[
TagBox[
RowBox[{"(", GridBox[{
{"0", "1", "0", "0"},
{"1", "0", "0", "0"},
{"0", "0", "1", "0"},
{"0", "0", "0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, 1, 0},
 {0, 0, 0, 1}
}),({
 {1, 0, 0, 0},
 {0, 1, 0, 0},
 {0, 0, Cos[2Pi  p/n], -Sin[2Pi  p/n]},
 {0, 0, Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),c+r},{({
 {0, 0, 1, 0},
 {0, 0, 0, 1},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),\!\(\*
TagBox[
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{"-", "1"}], "0", "0"},
{
RowBox[{"-", "1"}], "0", "0", "0"},
{"0", "0", 
RowBox[{"-", "1"}], "0"},
{"0", "0", "0", 
RowBox[{"-", "1"}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, 1, 0},
 {0, 0, 0, 1}
}),({
 {1, 0, 0, 0},
 {0, 1, 0, 0},
 {0, 0, Cos[2Pi  p/n], -Sin[2Pi  p/n]},
 {0, 0, Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),c+r},
{({
 {0, 0, 1, 0},
 {0, 0, 0, 1},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),({
 {0, 0, 0, 1},
 {0, 0, 1, 0},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, Cos[2Pi  p/n], Sin[2Pi  p/n]},
 {0, 0, -Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, Cos[2Pi  p/n], -Sin[2Pi  p/n]},
 {0, 0, Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),c},{({
 {0, 0, 1, 0},
 {0, 0, 0, 1},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),({
 {0, 0, 0, -1},
 {0, 0, -1, 0},
 {0, -1, 0, 0},
 {-1, 0, 0, 0}
}),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, Cos[2Pi  p/n], Sin[2Pi  p/n]},
 {0, 0, -Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, Cos[2Pi  p/n], -Sin[2Pi  p/n]},
 {0, 0, Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),c},{({
 {0, 0, 1, 0},
 {0, 0, 0, 1},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),\!\(\*
TagBox[
TagBox[
RowBox[{"(", GridBox[{
{"0", "1", "0", "0"},
{"1", "0", "0", "0"},
{"0", "0", "1", "0"},
{"0", "0", "0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, -1, 0},
 {0, 0, 0, -1}
}),({
 {-1, 0, 0, 0},
 {0, -1, 0, 0},
 {0, 0, Cos[2Pi  p/n], -Sin[2Pi  p/n]},
 {0, 0, Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),c+r},{({
 {0, 0, 1, 0},
 {0, 0, 0, 1},
 {0, 1, 0, 0},
 {1, 0, 0, 0}
}),\!\(\*
TagBox[
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{"-", "1"}], "0", "0"},
{
RowBox[{"-", "1"}], "0", "0", "0"},
{"0", "0", 
RowBox[{"-", "1"}], "0"},
{"0", "0", "0", 
RowBox[{"-", "1"}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),({
 {Cos[2Pi  p/n], Sin[2Pi  p/n], 0, 0},
 {-Sin[2Pi  p/n], Cos[2Pi  p/n], 0, 0},
 {0, 0, -1, 0},
 {0, 0, 0, -1}
}),({
 {-1, 0, 0, 0},
 {0, -1, 0, 0},
 {0, 0, Cos[2Pi  p/n], -Sin[2Pi  p/n]},
 {0, 0, Sin[2Pi  p/n], Cos[2Pi  p/n]}
}),c+r}};


(* ::Input::Initialization:: *)
p4mO2MatrixForm[i_Integer]:=Module[{a1,a2,t1,t2,m,tab},
tab=Table[0,{m,1,6}];

If[i<=136,{a1,a2}=SortNumber2[i];
t1=Quotient[a1-1,8];
t2=Quotient[a2-1,8];
a1=Mod[a1-1,8]+1;
a2=Mod[a2-1,8]+1;

For[m=1,m<=4,m++,
tab[[m]]=DiagonalMatrix[{p4m1dIrrep[[a1]][[m]],p4m1dIrrep[[a2]][[m]]}];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2}];
tab[[6]]=PolynomialMod[p4m1dIrrep[[a1]][[5]]+p4m1dIrrep[[a2]][[5]]+t*(t1+t2),2];];

If[i>136,a1=i-136;
t1=Quotient[a1-1,6];
a1=Mod[a1-1,6]+1;

For[m=1,m<=4,m++,
tab[[m]]=p4m2dIrrep[[a1]][[m]];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1}];
tab[[6]]=p4m2dIrrep[[a1]][[5]];];

tab
]

p4mO3MatrixForm[i_Integer]:=Module[{a1,a2,a3,t1,t2,t3,m,tab},
tab=Table[0,{m,1,6}];

If[i<=816,{a1,a2,a3}=SortNumber3[i];
t1=Quotient[a1-1,8];
t2=Quotient[a2-1,8];
t3=Quotient[a3-1,8];
a1=Mod[a1-1,8]+1;
a2=Mod[a2-1,8]+1;
a3=Mod[a3-1,8]+1;

For[m=1,m<=4,m++,
tab[[m]]=DiagonalMatrix[{p4m1dIrrep[[a1]][[m]],p4m1dIrrep[[a2]][[m]],p4m1dIrrep[[a3]][[m]]}];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2,(-1)^t3}];
tab[[6]]=PolynomialMod[p4m1dIrrep[[a1]][[5]]+p4m1dIrrep[[a2]][[5]]+p4m1dIrrep[[a3]][[5]]+t*(t1+t2+t3),2];];

If[i>816,a1=i-816;
a2=Quotient[a1-1,12]+1;
a1=Mod[a1-1,12]+1;

t1=Quotient[a1-1,6];
a1=Mod[a1-1,6]+1;
t2=Quotient[a2-1,8];
a2=Mod[a2-1,8]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p4m2dIrrep[[a1]][[m]],0},{0,p4m1dIrrep[[a2]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t2}];
tab[[6]]=PolynomialMod[p4m2dIrrep[[a1]][[5]]+p4m1dIrrep[[a2]][[5]]+t*t2,2];];

tab
]

p4mO4MatrixForm[i_Integer]:=Module[{a1,a2,a3,a4,t1,t2,t3,t4,m,tab},
tab=Table[0,{m,1,6}];

If[i<=3876,{a1,a2,a3,a4}=SortNumber4[i];
t1=Quotient[a1-1,8];
t2=Quotient[a2-1,8];
t3=Quotient[a3-1,8];
t4=Quotient[a4-1,8];
a1=Mod[a1-1,8]+1;
a2=Mod[a2-1,8]+1;
a3=Mod[a3-1,8]+1;
a4=Mod[a4-1,8]+1;

For[m=1,m<=4,m++,
tab[[m]]=DiagonalMatrix[{p4m1dIrrep[[a1]][[m]],p4m1dIrrep[[a2]][[m]],p4m1dIrrep[[a3]][[m]],p4m1dIrrep[[a4]][[m]]}];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t2,(-1)^t3,(-1)^t4}];
tab[[6]]=PolynomialMod[p4m1dIrrep[[a1]][[5]]+p4m1dIrrep[[a2]][[5]]+p4m1dIrrep[[a3]][[5]]+p4m1dIrrep[[a4]][[5]]+t*(t1+t2+t3+t4),2];];

If[i>3876&&i<=5508,a1=i-3876;
a2=Quotient[a1-1,12]+1;
a1=Mod[a1-1,12]+1;
{a2,a3}=SortNumber2[a2];

t1=Quotient[a1-1,6];
a1=Mod[a1-1,6]+1;
t2=Quotient[a2-1,8];
a2=Mod[a2-1,8]+1;
t3=Quotient[a3-1,8];
a3=Mod[a3-1,8]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p4m2dIrrep[[a1]][[m]],0,0},{0,p4m1dIrrep[[a2]][[m]],0},{0,0,p4m1dIrrep[[a3]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t2,(-1)^t3}];
tab[[6]]=PolynomialMod[p4m2dIrrep[[a1]][[5]]+p4m1dIrrep[[a2]][[5]]+p4m1dIrrep[[a3]][[5]]+t*(t2+t3),2];];

If[i>5508,a1=i-5508;
{a1,a2}=SortNumber2[a1];
t1=Quotient[a1-1,6];
t2=Quotient[a2-1,6];
a1=Mod[a1-1,6]+1;
a2=Mod[a2-1,6]+1;

For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p4m2dIrrep[[a1]][[m]],0},{0,p4m2dIrrep[[a2]][[m]]}})];];
tab[[5]]=DiagonalMatrix[{(-1)^t1,(-1)^t1,(-1)^t2,(-1)^t2}];
tab[[6]]=PolynomialMod[p4m2dIrrep[[a1]][[5]]+p4m2dIrrep[[a2]][[5]],2];];

tab
]


(* ::Input::Initialization:: *)
p4mDQCPEmbedding[i_Integer]:=Module[{O2Mat,m,w1,O3Sign,O3T,tab},
O2Mat = p4mO2MatrixForm[i];

w1=PolynomialMod[t+r+O2Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=8,m++,If[p4m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p4m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]=ArrayFlatten[({{p4m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O2Mat[[m]]}})];];
tab[[5]]=ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,O2Mat[[5]]}})];

tab
]


(* ::Input::Initialization:: *)
p4mDSLEmbedding[i_Integer,j_Integer]:=Module[{O2Mat,O3Mat,m,w1,O3Sign,O3T,tab},
O2Mat =p4mO2MatrixForm[j];
O3Mat= p4mO3MatrixForm[i];

w1=PolynomialMod[t+r+O2Mat[[6]]+O3Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=8,m++,If[p4m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p4m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p4m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O3Mat[[m]]}})],O2Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,O3Mat[[5]]}})],O2Mat[[5]]};

tab
]


(* ::Input::Initialization:: *)
p4mSLEmbedding[i_Integer,j_Integer]:=Module[{O4Mat,O3Mat,m,w1,O3Sign,O3T,tab},
O3Mat =p4mO3MatrixForm[j];
O4Mat= p4mO4MatrixForm[i];

w1=PolynomialMod[t+r+O3Mat[[6]]+O4Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=8,m++,If[p4m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p4m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p4m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O4Mat[[m]]}})],O3Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,O4Mat[[5]]}})],O3Mat[[5]]};

tab
]


(* ::Input::Initialization:: *)
p4mEmbedding[n_Integer,lsm_Integer,p_Integer]:=Module[{a1,a2,tab},
If[n==5,
a1=data[[1]][[2]][[lsm]][[p]];
tab = p4mDQCPEmbedding[a1];];
If[n==6,
a1=data[[2]][[2]][[lsm]][[p]][[1]];
a2=data[[2]][[2]][[lsm]][[p]][[2]];
tab = p4mDSLEmbedding[a1,a2];];
If[n==7,
a1=data[[3]][[2]][[lsm]][[p]][[1]];
a2=data[[3]][[2]][[lsm]][[p]][[2]];
tab = p4mSLEmbedding[a1,a2];];
tab]


p4mStability[n_Integer,lsm_Integer,p_Integer]:=Module[{check},
check=False;
If[n==5,
If[(lsm==2)||(lsm==3)||(lsm==5)||(lsm==8),check=True;];];
If[n==6,
If[lsm==2,If[(p==3)||(p==9)||(p==14),check=True;];];
If[lsm==3,If[(p==2)||(p==9)||(p==11),check=True;];];
If[lsm==4,If[(p==12)||(p==16)||(p==18)||(p==26),check=True;];];
If[(lsm==6)||(lsm==7),check=True;];
If[lsm==8,If[(p==7)||(p==10),check=True;];];];
If[n==7,
If[lsm==2,If[(p==19)||(p==30),check=True;];];
If[lsm==3,If[(p==20)||(p==105),check=True;];];
If[lsm==6,If[(p==5)||(p==14)||(p==19)||(p==37)||(p==51)||(p==54),check=True;];];
If[lsm==7,If[(p==2)||(p==5)||(p==30)||(p==38)||(p==54)||(p==64),check=True;];];];
check]


p4mPrintEmbedding[n_Integer,lsm_Integer,p_Integer]:=Module[{flag},
If[n==5,
Print["C4:n->",p4mEmbedding[5,lsm,p][[1]]//MatrixForm,"n"];
Print["M:n->",p4mEmbedding[5,lsm,p][[2]]//MatrixForm,"n"];
Print["T1:n->",p4mEmbedding[5,lsm,p][[3]]//MatrixForm,"n"];
Print["T2:n->",p4mEmbedding[5,lsm,p][[4]]//MatrixForm,"n"];
Print["T:n->",p4mEmbedding[5,lsm,p][[5]]//MatrixForm,"n"];];
If[n==6,
Print["C4:n->",p4mEmbedding[6,lsm,p][[1]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[6,lsm,p][[1]][[2]]]//MatrixForm];
Print["M:n->",p4mEmbedding[6,lsm,p][[2]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[6,lsm,p][[2]][[2]]]//MatrixForm];
Print["T1:n->",p4mEmbedding[6,lsm,p][[3]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[6,lsm,p][[3]][[2]]]//MatrixForm];
Print["T2:n->",p4mEmbedding[6,lsm,p][[4]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[6,lsm,p][[4]][[2]]]//MatrixForm];
Print["T:n->",p4mEmbedding[6,lsm,p][[5]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[6,lsm,p][[5]][[2]]]//MatrixForm];];
If[n==7,
Print["C4:n->",p4mEmbedding[7,lsm,p][[1]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[7,lsm,p][[1]][[2]]]//MatrixForm];
Print["M:n->",p4mEmbedding[7,lsm,p][[2]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[7,lsm,p][[2]][[2]]]//MatrixForm];
Print["T1:n->",p4mEmbedding[7,lsm,p][[3]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[7,lsm,p][[3]][[2]]]//MatrixForm];
Print["T2:n->",p4mEmbedding[7,lsm,p][[4]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[7,lsm,p][[4]][[2]]]//MatrixForm];
Print["T:n->",p4mEmbedding[7,lsm,p][[5]][[1]]//MatrixForm,"n",Transpose[p4mEmbedding[7,lsm,p][[5]][[2]]]//MatrixForm];];
flag=True;
flag]


p4mSL5dEmbedding[i_Integer,j_Integer]:=Module[{O2Mat,O3Mat,m,w1,O3Sign,O3T,tab},
O3Mat =p4mO3MatrixForm[j];
O2Mat= p4mO2MatrixForm[i];

w1=PolynomialMod[t+r+O3Mat[[6]]+O2Mat[[6]],2];
O3Sign=0;O3T=0;
For[m=1,m<=8,m++,If[p4m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p4m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p4m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[5],0},{0,O2Mat[[m]]}})],O3Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[5],0},{0,O2Mat[[5]]}})],O3Mat[[5]]};

tab
]


p4m5dEmbedding[lsm_Integer,p_Integer]:=Module[{a1,a2,tab},
tab=0;

a1=dataSL5Rep[[2]][[lsm]][[p]][[1]];
a2=dataSL5Rep[[2]][[lsm]][[p]][[2]];
tab = p4mSL5dEmbedding[a1,a2];

tab
]


p4m5dStability[lsm_Integer,p_Integer]:=Module[{check},
check=False;
If[lsm==1,If[(p==7)||(p==10)||(p==19)||(p==21),check=True;];];
If[(lsm==2)||(lsm==3),check=True;];
If[lsm==4,If[p==2,check=True;];];
check]


p4m5dPrintEmbedding[lsm_Integer,p_Integer]:=Module[{flag},
Print["C4:n->",p4m5dEmbedding[lsm,p][[1]][[1]]//MatrixForm,"n",Transpose[p4m5dEmbedding[lsm,p][[1]][[2]]]//MatrixForm];
Print["M:n->",p4m5dEmbedding[lsm,p][[2]][[1]]//MatrixForm,"n",Transpose[p4m5dEmbedding[lsm,p][[2]][[2]]]//MatrixForm];
Print["T1:n->",p4m5dEmbedding[lsm,p][[3]][[1]]//MatrixForm,"n",Transpose[p4m5dEmbedding[lsm,p][[3]][[2]]]//MatrixForm];
Print["T2:n->",p4m5dEmbedding[lsm,p][[4]][[1]]//MatrixForm,"n",Transpose[p4m5dEmbedding[lsm,p][[4]][[2]]]//MatrixForm];
Print["T:n->",p4m5dEmbedding[lsm,p][[5]][[1]]//MatrixForm,"n",Transpose[p4m5dEmbedding[lsm,p][[5]][[2]]]//MatrixForm];
flag=True;
flag]


(* ::Chapter:: *)
(*Incommensurate*)


(* ::Input::Initialization:: *)
IncommensurateCheck[i_Integer]:=Module[{flag1,flag2},
flag1=0;flag2=0;

If[(i==3893)||(i==5510),flag1=1;flag2=0;];
If[(i==4523)||(i==5543),flag1=1;flag2=1;];
If[(i==4025)||(i==5517),flag1=2;flag2=0;];
If[(i==4943)||(i==5562),flag1=2;flag2=1;];
If[(i==4001)||(i==4254),flag1=3;flag2=0;];
If[(i==4919)||(i==5460),flag1=3;flag2=1;];
If[(i==3929)||(i==4194),flag1=4;flag2=0;];
If[(i==4655)||(i==5304),flag1=4;flag2=1;];
If[(i==4098)||(i==5515),flag1=5;flag2=0;];
If[(i==5112)||(i==5560),flag1=5;flag2=1;];
If[(i==4290)||(i==5513),flag1=6;flag2=0;];
If[(i==5496)||(i==5552),flag1=6;flag2=1;];

{flag1,flag2}]


(* ::Input::Initialization:: *)
Incommensurate[i_Integer,j_Integer,k_Integer]:=Module[{O3Mat, O4Mat, w1,m,O3Sign,O3T,tab},
O4Mat=p4m4dIrrep[[i]];
O3Mat=p4mO3MatrixForm[k];

w1=PolynomialMod[t+r+O3Mat[[6]]+O4Mat[[5]]+t*j,2];
O3Sign=0;O3T=0;
For[m=1,m<=8,m++,If[p4m1dIrrep[[m]][[5]]==w1,O3Sign=m;];If[p4m1dIrrep[[m]][[5]]+t==w1,O3Sign=m;O3T=1;];];

tab=Table[0,{m,5}];
For[m=1,m<=4,m++,
tab[[m]]={ArrayFlatten[({{p4m1dIrrep[[O3Sign]][[m]]*IdentityMatrix[3],0},{0,O4Mat[[m]]}})],O3Mat[[m]]};];
tab[[5]]={ArrayFlatten[({{(-1)^O3T*IdentityMatrix[3],0},{0,(-1)^j*IdentityMatrix[4]}})],O3Mat[[5]]};

tab]


(* ::Input::Initialization:: *)
IncommensurateEmbedding[lsm_Integer,p_Integer]:=Module[{a1,a2,f1,f2,flag,tab},
flag=False;tab=0;

a1=data[[3]][[2]][[lsm]][[p]][[1]];
a2=data[[3]][[2]][[lsm]][[p]][[2]];
{f1,f2}=IncommensurateCheck[a1];

If[f1>0,tab = Incommensurate[f1,f2,a2];flag=True;];

{flag,tab}]


IncommensuratePrintEmbedding[lsm_Integer,p_Integer]:=Module[{flag, tab},
{flag,tab}=IncommensurateEmbedding[lsm,p];
If[flag,
Print["C4:n->",tab[[1]][[1]]//MatrixForm,"n",Transpose[tab[[1]][[2]]]//MatrixForm];
Print["M:n->",tab[[2]][[1]]//MatrixForm,"n",Transpose[tab[[2]][[2]]]//MatrixForm];
Print["T1:n->",tab[[3]][[1]]//MatrixForm,"n",Transpose[tab[[3]][[2]]]//MatrixForm];
Print["T2:n->",tab[[4]][[1]]//MatrixForm,"n",Transpose[tab[[4]][[2]]]//MatrixForm];
Print["T:n->",tab[[5]][[1]]//MatrixForm,"n",Transpose[tab[[5]][[2]]]//MatrixForm];
, Print[p, " does not lie at any incommensurate realizations"];];
flag]


==> anc/Representation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157400,       3912]
NotebookOptionsPosition[    145188,       3690]
NotebookOutlinePosition[    145585,       3706]
CellTagsIndexPosition[    145542,       3703]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"db0d27fd-ca38-43ce-80f5-70769aa930dd"],

Cell[CellGroupData[{

Cell["Representations of p4m and p6m", "Chapter",
 CellChangeTimes->{{3.837063743872153*^9, 3.837063754698332*^9}, 
   3.8370679552732763`*^9, {3.8426096438638077`*^9, 
   3.8426096456666937`*^9}},ExpressionUUID->"1324fe5d-c360-43e0-98eb-\
07c0723db69f"],

Cell["\<\
Every irreducible representation has two labels: A point 2\[Pi](p/n, q/n) in \
the BZ corresponding to the momentum of T1 and T2 (which for simplicity we \
will use (p, q) to denote in the following code), as well as an irreducible \
representation of the little group/stabilizer Gx of that point.\
\>", "Text",
 CellChangeTimes->{{3.837069485381406*^9, 3.837069554580044*^9}, {
  3.8370696449412766`*^9, 3.8370696578089943`*^9}, {3.8370696911422505`*^9, 
  3.8370696988331475`*^9}, {3.8426094669389753`*^9, 3.8426095522278004`*^9}, {
  3.8426095874156027`*^9, 3.842609634337528*^9}, {3.8426097099186673`*^9, 
  3.842609749480012*^9}, {3.8426098603011703`*^9, 
  3.842609861380533*^9}},ExpressionUUID->"bfd6665c-2547-4ca4-989b-\
b21c74aea49f"],

Cell[CellGroupData[{

Cell["p4m", "Section",
 CellChangeTimes->{{3.837063790313832*^9, 3.8370637912346506`*^9}, 
   3.842609882770563*^9},ExpressionUUID->"d43f54c0-da82-40e7-9f53-\
36a019f2a5ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p4mRepTest", "[", 
   RowBox[{"C4_", ",", " ", "M_", ",", " ", "T1_", ",", " ", "T2_"}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "value"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{
        RowBox[{"M", ".", "M"}], "-", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "M", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a2", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{
        RowBox[{"M", ".", "C4", ".", "M"}], "-", 
        RowBox[{"Inverse", "[", "C4", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a3", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", ".", "T1", ".", "M"}], "-", 
          RowBox[{"Inverse", "[", "T1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a4", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", ".", "T2", ".", "M"}], "-", "T2"}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a5", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{
        RowBox[{"C4", ".", "C4", ".", "C4", ".", "C4"}], "-", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "C4", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a6", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C4", ".", "T1", ".", 
           RowBox[{"Inverse", "[", "C4", "]"}]}], "-", "T2"}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a7", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C4", ".", "T2", ".", 
           RowBox[{"Inverse", "[", "C4", "]"}]}], "-", 
          RowBox[{"Inverse", "[", "T1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a8", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"T1", ".", "T2"}], "-", 
          RowBox[{"T2", ".", "T1"}]}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"value", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "a1", "+", "a2", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "+", 
          "a7", "+", "a8"}], "==", "0"}], ",", "True", ",", "False"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "value"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841358306902355*^9, 3.841358470850291*^9}, {
  3.8413585078580284`*^9, 3.8413586454645205`*^9}, {3.8413587294119577`*^9, 
  3.841358803153335*^9}, {3.8413588470407176`*^9, 3.8413588582133265`*^9}, {
  3.8413589882255907`*^9, 3.841359131323103*^9}, {3.8413591800284452`*^9, 
  3.841359186705577*^9}, {3.8413592390876465`*^9, 3.841359319361788*^9}, {
  3.8413593675358577`*^9, 3.841359409959139*^9}, {3.841359451998045*^9, 
  3.841359459838956*^9}, {3.841359539583872*^9, 3.8413597031823335`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"40718e98-3181-4bb2-9618-08f71ec7fa0d"],

Cell[CellGroupData[{

Cell["\<\
8 dimensional representation Corresponding to (p,q) with Gx = (1) trivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
  3.837066513448392*^9, 3.837066579403701*^9}, {3.8370679369430585`*^9, 
  3.837067944449125*^9}},ExpressionUUID->"1a3244d4-4676-4b8a-9d7b-\
1ee04647e07f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1"},
      {"0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.837119224892781*^9, 
   3.8371192558844047`*^9}, {3.8371192947986975`*^9, 3.837119297049569*^9}, {
   3.837119361242078*^9, 3.8371193660031695`*^9}, {3.837119570571182*^9, 
   3.8371195795594387`*^9}, {3.8371197684569073`*^9, 
   3.8371197692298603`*^9}, {3.8371199074221964`*^9, 3.837119919337023*^9}, {
   3.8371199527082853`*^9, 3.8371199609891014`*^9}, {3.837142864117182*^9, 
   3.8371428969560275`*^9}, 3.837142929409176*^9, {3.8371429646686316`*^9, 
   3.837142965684163*^9}, {3.8371430060501146`*^9, 3.837143058827691*^9}, {
   3.8372242116685085`*^9, 3.8372242247107954`*^9}, {3.8413582135391903`*^9, 
   3.8413582279297748`*^9}, 3.841359441453937*^9, {3.8413594899716372`*^9, 
   3.841359504864888*^9}, {3.841359568493122*^9, 3.8413595686000032`*^9}, {
   3.841359710169691*^9, 3.8413597109775305`*^9}, {3.84135974176239*^9, 
   3.841359748846922*^9}, {3.8471786983352966`*^9, 3.847178771378899*^9}, {
   3.8471788193613315`*^9, 3.847178991099267*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0de8d800-8ea1-4fe9-a886-2b0fcacba116"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.841358262020422*^9, 3.8413582631634274`*^9}, {
  3.841358818940736*^9, 3.8413588274704485`*^9}, {3.841359427623692*^9, 
  3.8413594353347273`*^9}, {3.8413594669232283`*^9, 3.8413594781118813`*^9}, {
  3.841359930207944*^9, 3.8413599397956896`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f5b60ce5-b6a8-45aa-a84d-4510aee5008a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8413595646500983`*^9, 3.8413595723539486`*^9}, 
   3.8413596118441525`*^9, 3.841359668886467*^9, {3.8413597076294312`*^9, 
   3.8413597160288677`*^9}, 3.8413597528677125`*^9, {3.8413598998463125`*^9, 
   3.841359951122646*^9}, 3.8471789957040215`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"69e3effc-febb-4f53-9b71-837faf41ba4c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (p,0) with Gx = (Ry) trivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
  3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
  3.83706659730122*^9}, {3.83706794169534*^9, 
  3.837067953470237*^9}},ExpressionUUID->"a17c8738-0538-4fca-aac9-\
2f123852c702"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"0", "1", "0", "0"},
      {"1", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837143087183936*^9, 3.837143122854767*^9}, {3.8372243101922874`*^9, 
   3.837224310692511*^9}, {3.841359804469986*^9, 3.8413598696334558`*^9}, {
   3.8470710566992674`*^9, 3.8470711618470497`*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"53ed5257-14f8-40de-ad10-97699c246604"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{3.841359958851124*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"41cb7a5a-e38f-4a63-ab7f-18ad6d1bc145"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.84135978210394*^9, 3.841359812131587*^9, 3.8413598786358337`*^9, 
   3.8413599607925177`*^9, {3.8470711442128334`*^9, 3.847071165243189*^9}, 
   3.847072158898929*^9, 3.847179007230336*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e180a69c-a21e-4c0e-98ff-3b1fe9339a86"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (p,0) with Gx = (Ry) nontrivial \
rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066601262151*^9, 
   3.8370666245314493`*^9}, 
   3.837067946637785*^9},ExpressionUUID->"7ea2c7d3-c068-41e0-b25b-\
b848e8717948"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"0", "1", "0", "0"},
      {"1", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837066487772334*^9, 3.837066494492487*^9}, {3.837143152954754*^9, 
   3.8371431771002054`*^9}, {3.8372243319200044`*^9, 3.8372243321931477`*^9}, 
   3.8413606349417152`*^9, {3.8413606659611235`*^9, 3.8413606808440685`*^9}, {
   3.8470711755536504`*^9, 3.8470711841781316`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6c4a0581-af62-44c8-ab1a-e7cf17fb9da3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413606206034164`*^9, 3.8413606272622547`*^9}, 
   3.841360684853799*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"fdbd0661-1411-424e-98e3-3ee5da3b3f85"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.841360623176533*^9, 3.8413606277120724`*^9}, 
   3.841360685534519*^9, 3.847071187909525*^9, 3.847072165947423*^9, 
   3.847179017354999*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e1a5a5e6-32f0-4dd3-b967-21e8b83af1a9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (p,p) with Gx = (C4.Ry) trivial \
rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, 
   3.8370679495776234`*^9},ExpressionUUID->"ac7e0a6b-a7f3-4974-be4d-\
ce6aef5fb2c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"0", "1", "0", "0"},
      {"1", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1"},
       {"0", "0", "1", "0"},
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8371432000926886`*^9, 3.837143217502161*^9}, {3.8371432542408733`*^9, 
   3.8371432612102904`*^9}, {3.837224347441253*^9, 3.837224348216546*^9}, {
   3.8413607500964336`*^9, 3.8413607611424274`*^9}, 3.8470712082313704`*^9, {
   3.8470712459665976`*^9, 3.847071316764349*^9}, {3.8470713910740523`*^9, 
   3.84707140423589*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"64c99719-01fd-4023-99f5-d1acc9fae442"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413607938306713`*^9, 3.8413608009725666`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3afc1416-21cf-4c4d-9713-be97177464a4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8413438181479073`*^9, 3.841345781539938*^9, 3.8413608016034923`*^9, 
   3.847071239556925*^9, {3.847071299536978*^9, 3.8470713199129925`*^9}, 
   3.8470714081506557`*^9, 3.847072180699893*^9, 3.8471790249243917`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ac3a86fd-65a2-4547-b1e4-8766c554c0c8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (p,p) with Gx = (C4.Ry) \
nontrivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 
   3.8370679515276337`*^9},ExpressionUUID->"2e604668-3fe2-4cf0-ac1a-\
a219a1ac2f57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"0", "1", "0", "0"},
      {"1", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8371433255970125`*^9, 
   3.837143349161251*^9}, {3.8372243572543826`*^9, 3.837224357543417*^9}, {
   3.8413609255946712`*^9, 3.841360959303482*^9}, {3.847071425396475*^9, 
   3.8470714338508596`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e87823e3-555e-4c6d-9dee-feb2dfe2f177"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413608542637386`*^9, 3.8413608668034554`*^9}, 
   3.841360945889986*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"7981d51f-b74b-4843-9a06-cb3d5bfe96c9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.841360859300417*^9, 3.8413608677879276`*^9}, {
   3.841360946653059*^9, 3.841360962556527*^9}, 3.8470714377873306`*^9, 
   3.8470721907116156`*^9, 3.847179035721697*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"a79a8ef1-268b-456f-8a6f-ea643cf78269"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (p,n/2) with Gx = (Ry) trivial \
rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
  3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
  3.83706659730122*^9}, {3.83706794169534*^9, 3.837067953470237*^9}, {
  3.837069962436838*^9, 
  3.8370699638718786`*^9}},ExpressionUUID->"bcfc177e-172f-4fe0-9ea7-\
307921bf6c39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"0", "1", "0", "0"},
      {"1", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.8370700057442856`*^9, 3.8370700146812453`*^9}, {3.837143415867284*^9, 
   3.837143479028186*^9}, {3.8372243672854943`*^9, 3.8372243676810966`*^9}, {
   3.8413609900417967`*^9, 3.841361001835353*^9}, 3.8470714547624073`*^9, {
   3.8470714937139807`*^9, 3.847071502122422*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"3710bc0c-35a1-4964-99cc-3b02f01b6dc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413609747243257`*^9, 3.84136098267484*^9}, 
   3.8413610129630556`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"c368488f-7af4-4e49-bd2c-3c9ae9730627"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.841360978289615*^9, 3.8413609831203775`*^9}, 
   3.8413610151684146`*^9, 3.8470714588081417`*^9, 3.847072201496768*^9, 
   3.847179042838214*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"a6c8664d-8d42-4a4f-ad88-627ea567b02a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (p,n/2) with Gx = (Ry) \
nontrivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066601262151*^9, 
   3.8370666245314493`*^9}, 3.837067946637785*^9, {3.8370699663872004`*^9, 
   3.837069968255268*^9}},ExpressionUUID->"12a8b5b0-4ad8-4a78-a95e-\
31cb6e874266"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"0", "1", "0", "0"},
      {"1", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837066487772334*^9, 3.837066494492487*^9}, {3.837070035011922*^9, 
   3.8370700429604044`*^9}, 3.8371435095853796`*^9, {3.8371435456390314`*^9, 
   3.8371435497531*^9}, {3.837143589100196*^9, 3.837143601041814*^9}, {
   3.837224377513127*^9, 3.837224377853793*^9}, {3.841361077869465*^9, 
   3.8413610896661005`*^9}, {3.8470714637678924`*^9, 3.847071485269226*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7c108e5d-b35c-4a8f-b487-0df83d3b82b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413610683128147`*^9, 3.8413610951607704`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"168b4285-a425-479e-a62b-bbb544cfdd0d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.841361072788347*^9, 3.8413610959553175`*^9}, 
   3.8470714888963194`*^9, 3.847072212895296*^9, 3.8471790500025454`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"27a2ad7c-64be-4dd8-8aee-0df1a656ba2e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2 dimensional representation Corresponding to (n/2,0) with Gx = (C2, Ry) \
trivial rep (1,1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 
   3.8370693266961308`*^9}},ExpressionUUID->"e6e0f2e9-6076-4133-81bd-\
d156211cbc8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1"},
      {"1", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372243893480253`*^9, 3.837224389651407*^9}, {
   3.841361150008608*^9, 3.841361189707272*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"32ea0fe4-4bb7-4ccc-902d-f9850c38ecbc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413611380690875`*^9, 3.84136117265934*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1b302ee9-8122-4a85-a653-c4c517faee4e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8413611408998947`*^9, 3.841361202831393*^9}, 
   3.847179057952932*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"0ae9046a-474c-4971-88bb-2dabc315c3f0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2 dimensional representation Corresponding to (n/2,0) with Gx = (C2, Ry) \
nontrivial rep (-1,1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 
   3.8370685315435824`*^9}, {3.837068586677335*^9, 3.837068598916727*^9}, {
   3.8370692004299145`*^9, 3.8370692018606176`*^9}, 
   3.8370693338763437`*^9},ExpressionUUID->"94fd737c-3ea9-43bf-8947-\
f42ab566e39c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1"},
      {
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, 
   3.837068626808338*^9, 3.837068745306308*^9, {3.837069386396555*^9, 
   3.837069389855075*^9}, {3.8371436583234334`*^9, 3.837143668047659*^9}, {
   3.83722439850299*^9, 3.837224398852725*^9}, {3.84136121174826*^9, 
   3.8413612246702538`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"23655b29-6535-46c5-93a6-9e6533f94e85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.8371436731415815`*^9, 3.837143676607527*^9}, 
   3.841361228960032*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"13530256-8011-4331-af00-c59de217f2f3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.8370678323025723`*^9, 3.837068515032565*^9, 3.8370687552094493`*^9, 
   3.8370693952810802`*^9, 3.8371436774192257`*^9, 3.8413612296855965`*^9, 
   3.847179065906458*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2d676cd3-9b67-4ba4-8eb5-8380429b74ab"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2 dimensional representation Corresponding to (n/2,0)  with Gx = (C2, Ry) \
nontrivial rep (1,-1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 
   3.8370685315435824`*^9}, {3.8370685893057117`*^9, 3.8370686051120014`*^9}, 
   3.837069214892321*^9, 
   3.837069336029517*^9},ExpressionUUID->"65c96301-a489-4cf4-af43-\
038ac0c0bdd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1"},
      {"1", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.8370687757378426`*^9, 3.837068778089701*^9}, {3.8370694066105585`*^9, 
   3.8370694089949064`*^9}, {3.837143689369727*^9, 3.8371436931440334`*^9}, {
   3.8372244078977427`*^9, 3.837224408298997*^9}, {3.8413612492248507`*^9, 
   3.841361255939681*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"60470bbf-b482-4b97-9e86-09031ec3706e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.8371436975491667`*^9, 3.8371436996782837`*^9}, 
   3.8413612599652014`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"78724508-7c7d-45ae-b384-d93f428ea717"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.8370678323025723`*^9, 3.837068515032565*^9, 3.8370687842610893`*^9, 
   3.8370694145619097`*^9, 3.837143700501387*^9, 3.8406752658857346`*^9, 
   3.8413612611797247`*^9, 3.8471790723911347`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"3df29162-7ee9-4cf6-8c53-67d4c7e286a8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2 dimensional representation Corresponding to (n/2,0) with Gx = (C2, Ry) \
nontrivial rep (-1,-1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 
   3.8370685315435824`*^9}, {3.8370685943149705`*^9, 3.837068612985335*^9}, 
   3.8370692174408894`*^9, 
   3.8370693386240077`*^9},ExpressionUUID->"df17a9ef-870a-4f69-82ae-\
39701b9fa762"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1"},
      {
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837068794159481*^9, 3.83706879870811*^9}, {3.837068856990879*^9, 
   3.837068858563287*^9}, {3.8370694272929325`*^9, 3.837069430309593*^9}, {
   3.837143710274954*^9, 3.83714372027742*^9}, {3.8372244193502026`*^9, 
   3.8372244196065226`*^9}, {3.841361274680335*^9, 3.8413612893371315`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"14817137-4386-4d29-82d0-8d67efb6706a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4mRepTest", "[", 
  RowBox[{"C4", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.837143726805087*^9, 3.8371437289973783`*^9}, 
   3.841361292300926*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"dc907058-e731-4a23-8ac4-43373f3acda6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.8370678323025723`*^9, 3.837068515032565*^9, 3.8370688205805063`*^9, 
   3.8370688641253705`*^9, 3.8370694340792627`*^9, 3.837143729623434*^9, 
   3.8413612929610767`*^9, 3.847179080508459*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"677b9e76-df60-4662-b752-2d1dfdbecbbc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
1 dimensional representation Corresponding to (0,0) with Gx = D8 1dim rep \
(C4, Ry) = (1,1) (-1,1) (1,-1) (-1,-1) 
&& 2 dimensional representation Corresponding to (0,0) with Gx = D8 2dim rep  \
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 
   3.8370685315435824`*^9}, {3.837069073329809*^9, 3.8370691725655994`*^9}, {
   3.8370778613806*^9, 3.8370778820837517`*^9}, {3.841361318542468*^9, 
   3.841361332421117*^9}, {3.8426099178505945`*^9, 3.8426099219126053`*^9}, {
   3.842610120528056*^9, 
   3.8426101471577797`*^9}},ExpressionUUID->"cc1ce2e0-4504-4c0e-b191-\
1c16f8d0100c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", "IdentityMatrix"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", "IdentityMatrix"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8370691760424633`*^9, 3.8370691891550794`*^9}, {
  3.8370778857335935`*^9, 3.8370779015821247`*^9}, {3.8426099456058655`*^9, 
  3.8426099484896507`*^9}},ExpressionUUID->"bb3a7589-0d41-4522-8028-\
10dd60c367ca"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
1 dimensional representation Corresponding to (n/2,n/2) with Gx = D8 1dim rep \
(C4, Ry) = (1,1) (-1,1) (1,-1) (-1,-1) 
&& 2 dimensional representation Corresponding to (n/2,n/2) with Gx = D8 2dim \
rep  \
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 
   3.8370685315435824`*^9}, {3.837069073329809*^9, 3.8370691725655994`*^9}, {
   3.8370778613806*^9, 3.8370778820837517`*^9}, {3.841361318542468*^9, 
   3.841361332421117*^9}, {3.8426099178505945`*^9, 3.8426099401898127`*^9}, {
   3.8426101502433233`*^9, 3.842610152135294*^9}, {3.84261032770652*^9, 
   3.8426103286022873`*^9}},ExpressionUUID->"2fd3d084-1b6e-48bd-8a38-\
557246890c94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"-", "IdentityMatrix"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"-", "IdentityMatrix"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8370691760424633`*^9, 3.8370691891550794`*^9}, {
  3.8370778857335935`*^9, 3.8370779015821247`*^9}, {3.842609954245959*^9, 
  3.8426099571876736`*^9}},ExpressionUUID->"e40a58f3-bfae-4bef-9247-\
62f81ab681e5"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["p6m", "Section",
 CellChangeTimes->{{3.837063790313832*^9, 3.8370637912346506`*^9}, {
   3.8372019702307014`*^9, 3.8372019703088017`*^9}, 
   3.8426096748747945`*^9},ExpressionUUID->"96a4d73d-a674-4283-b8bc-\
c8f39e2c226f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p6mRepTest", "[", 
   RowBox[{"C6_", ",", " ", "M_", ",", " ", "T1_", ",", " ", "T2_"}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "value"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{
        RowBox[{"M", ".", "M"}], "-", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "M", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a2", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{
        RowBox[{"M", ".", "C6", ".", "M"}], "-", 
        RowBox[{"Inverse", "[", "C6", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a3", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", ".", "T1", ".", "M"}], "-", "T2"}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a4", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", ".", "T2", ".", "M"}], "-", "T1"}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a5", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{
        RowBox[{"C6", ".", "C6", ".", "C6", ".", "C6", ".", "C6", ".", "C6"}],
         "-", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "C6", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a6", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C6", ".", "T1", ".", 
           RowBox[{"Inverse", "[", "C6", "]"}]}], "-", 
          RowBox[{"T1", ".", "T2"}]}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a7", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C6", ".", "T2", ".", 
           RowBox[{"Inverse", "[", "C6", "]"}]}], "-", 
          RowBox[{"Inverse", "[", "T1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a8", "=", 
      RowBox[{"Norm", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"T1", ".", "T2"}], "-", 
          RowBox[{"T2", ".", "T1"}]}], ",", 
         RowBox[{
          RowBox[{"p", ">", "0"}], "&&", 
          RowBox[{"q", ">", "0"}], "&&", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"value", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "a1", "+", "a2", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "+", 
          "a7", "+", "a8"}], "==", "0"}], ",", "True", ",", "False"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "value"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841361370369809*^9, 3.841361430847083*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ed2f9232-175c-4be4-a2eb-832f8b54530b"],

Cell[CellGroupData[{

Cell["\<\
12 dimensional representation Corresponding to (p,q) with Gx = (1) trivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
  3.837066513448392*^9, 3.837066579403701*^9}, {3.8370679369430585`*^9, 
  3.837067944449125*^9}, {3.837201972723158*^9, 
  3.8372019729595494`*^9}},ExpressionUUID->"c6746789-1c89-40b3-827a-\
570673c06d1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "p"}], ")"}], "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"p", "/", "n"}]}], "]"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"p", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"p", "/", "n"}]}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.837119224892781*^9, 
   3.8371192558844047`*^9}, {3.8371192947986975`*^9, 3.837119297049569*^9}, {
   3.837119361242078*^9, 3.8371193660031695`*^9}, {3.837119570571182*^9, 
   3.8371195795594387`*^9}, {3.8371197684569073`*^9, 
   3.8371197692298603`*^9}, {3.8371199074221964`*^9, 3.837119919337023*^9}, {
   3.8371199527082853`*^9, 3.8371199609891014`*^9}, {3.837142864117182*^9, 
   3.8371428969560275`*^9}, 3.837142929409176*^9, {3.8371429646686316`*^9, 
   3.837142965684163*^9}, {3.8371430060501146`*^9, 3.837143058827691*^9}, {
   3.837202001749174*^9, 3.8372021677804823`*^9}, {3.8372022231745996`*^9, 
   3.8372023711688375`*^9}, {3.8372024037042465`*^9, 
   3.8372024050892677`*^9}, {3.8372025762421985`*^9, 
   3.8372026263157625`*^9}, {3.837204580680872*^9, 3.8372045882793336`*^9}, {
   3.8372046315489006`*^9, 3.8372046804995613`*^9}, {3.8372047352331424`*^9, 
   3.837204824199643*^9}, {3.8372048613028193`*^9, 3.8372048811553373`*^9}, {
   3.837204914215433*^9, 3.83720499458841*^9}, {3.8372050569864845`*^9, 
   3.8372050896025715`*^9}, {3.83720520334113*^9, 3.8372052557995825`*^9}, {
   3.837205311244521*^9, 3.837205324154195*^9}, {3.837205368142763*^9, 
   3.8372054039131794`*^9}, {3.8372054560029345`*^9, 
   3.8372055835207987`*^9}, {3.837205620046589*^9, 3.8372056348218455`*^9}, {
   3.8372057624662066`*^9, 3.8372058233222413`*^9}, {3.837205861426468*^9, 
   3.837205982359723*^9}, {3.837224430339815*^9, 3.8372244310179853`*^9}, 
   3.8413614689227753`*^9, {3.8413615137482023`*^9, 3.841361587709736*^9}, {
   3.8471794673941383`*^9, 3.8471795248560295`*^9}, {3.8471795821438293`*^9, 
   3.8471797024226704`*^9}, {3.847179767498917*^9, 3.847179979580055*^9}, {
   3.847180027028263*^9, 3.847180076295199*^9}, {3.847180162613737*^9, 
   3.8471801731757946`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"14808c4f-7eb3-47a4-8419-684cff81cca3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8413614507911596`*^9, 3.8413614997218494`*^9}, {
  3.8413615408730445`*^9, 3.841361546850876*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"fb3a33c3-3bdf-482c-9fd7-b7197a98a748"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.841361456216612*^9, 3.8413615000598607`*^9}, 
   3.8413615472838025`*^9, {3.841361584636814*^9, 3.841361595309003*^9}, {
   3.8471790995783825`*^9, 3.8471791234761763`*^9}, 3.84717973862058*^9, 
   3.8471800808300953`*^9, 3.847180182206189*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"a5f0502f-86da-4e9c-bbc4-c3d5456be572"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
6 dimensional representation Corresponding to (0,q) with Gx = (C2.Ry) trivial \
rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
  3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
  3.83706659730122*^9}, {3.83706794169534*^9, 3.837067953470237*^9}, {
  3.837206813470315*^9, 3.8372068227703094`*^9}, {3.8372073085269675`*^9, 
  3.837207308652147*^9}},ExpressionUUID->"cb3a2913-cf95-4820-8fe9-\
ab505be2734f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "1", "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"1", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}]},
       {"0", "0", "0", "0", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837143087183936*^9, 3.837143122854767*^9}, {3.8372068448118467`*^9, 
   3.8372068469437885`*^9}, {3.8372070146352987`*^9, 3.837207020375504*^9}, {
   3.8372072294719477`*^9, 3.837207242559843*^9}, {3.8372072886441946`*^9, 
   3.837207356891621*^9}, {3.837207410808009*^9, 3.8372075026724596`*^9}, {
   3.837224447067293*^9, 3.8372244474450035`*^9}, {3.84136164137748*^9, 
   3.841361675457303*^9}, {3.8471802452123156`*^9, 3.8471803577397647`*^9}, {
   3.847180479946619*^9, 3.847180551140588*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"e75f334f-9c44-418e-9794-32b05033927a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837120905942669*^9, {3.837143132828419*^9, 3.8371431358609037`*^9}, {
   3.8372075183424807`*^9, 3.8372075185030775`*^9}, {3.8413616088879533`*^9, 
   3.8413616524557047`*^9}, {3.841361685126313*^9, 3.841361695967394*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"3f9f52eb-18bd-4b28-b64c-2406341f6b1e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, 3.837067224279875*^9, 3.8371209067723155`*^9, {
   3.837143130614543*^9, 3.837143136576953*^9}, 3.8372075191170983`*^9, {
   3.841361615245561*^9, 3.8413616530712137`*^9}, {3.8413616865678687`*^9, 
   3.841361696573762*^9}, 3.847180360918764*^9, 3.8471805641026773`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"8844fe1e-80ee-43b8-9bc6-2069a958b762"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
6 dimensional representation Corresponding to (0,q) with Gx = (C2.Ry) \
nontrivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
  3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
  3.83706659730122*^9}, {3.83706794169534*^9, 3.837067953470237*^9}, {
  3.837206813470315*^9, 3.8372068227703094`*^9}, {3.8372073085269675`*^9, 
  3.837207308652147*^9}, {3.8372075509565573`*^9, 
  3.8372075512646933`*^9}},ExpressionUUID->"6db86c72-ca16-44b6-9c16-\
8a1cff84b4c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "1", "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     RowBox[{GridBox[{
        {"0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0"},
        {"0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0"},
        {
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
        {"0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}]},
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]"}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}]},
       {"0", "0", "0", "0", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837143087183936*^9, 3.837143122854767*^9}, {3.8372068448118467`*^9, 
   3.8372068469437885`*^9}, {3.8372070146352987`*^9, 3.837207020375504*^9}, {
   3.8372072294719477`*^9, 3.837207242559843*^9}, {3.8372072886441946`*^9, 
   3.837207356891621*^9}, {3.837207410808009*^9, 3.8372075026724596`*^9}, {
   3.837207558101594*^9, 3.837207567879105*^9}, {3.837224462013198*^9, 
   3.837224462559241*^9}, {3.841361758139971*^9, 3.841361780896371*^9}, {
   3.847180587109953*^9, 3.8471806200528417`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"f5416638-a7c0-4e3f-876b-4108c14b3afa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837120905942669*^9, {3.837143132828419*^9, 3.8371431358609037`*^9}, {
   3.8372075183424807`*^9, 3.8372075185030775`*^9}, {3.841361729670989*^9, 
   3.8413617642190485`*^9}, 3.8413617946159534`*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"fb3af6ce-0fb0-46f1-bfef-82845cd91e4c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, 3.837067224279875*^9, 3.8371209067723155`*^9, {
   3.837143130614543*^9, 3.837143136576953*^9}, 3.8372075191170983`*^9, 
   3.8372075736663527`*^9, {3.8413617408875804`*^9, 3.8413617646407394`*^9}, 
   3.841361795317399*^9, 3.847180624815707*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"4a76e6ac-e422-4280-a60f-9677bb201de7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
6 dimensional representation Corresponding to (2q,q) with Gx = (Ry) trivial \
rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, 3.8370679495776234`*^9, {
   3.837207915612808*^9, 
   3.83720792693355*^9}},ExpressionUUID->"aceefc03-10cb-4620-8e37-\
8fe186c83c0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "1", "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"4", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"4", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"4", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}]},
      {"0", "0", "0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0", "0", "0"},
       {
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0"},
       {"0", "0", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"4", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}]},
       {"0", "0", "0", "0", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8371432000926886`*^9, 3.837143217502161*^9}, {3.8371432542408733`*^9, 
   3.8371432612102904`*^9}, {3.8372079616089315`*^9, 
   3.8372079735916348`*^9}, {3.8372080206298833`*^9, 
   3.8372082442562265`*^9}, {3.8372244729565115`*^9, 
   3.8372244733258963`*^9}, {3.841361832683226*^9, 3.841361859699662*^9}, 
   3.847180648734434*^9, {3.8471807652675953`*^9, 3.84718086758679*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"d7c1f9c6-7d61-4164-98ff-9f76fa33620c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.837143281700398*^9, 3.8371432843266697`*^9}, {
   3.837208256016283*^9, 3.8372082561673064`*^9}, {3.841361821966769*^9, 
   3.8413618677235947`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"0ada8ad0-f9f9-4c5b-adf6-996e05fb7dbb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.837120949206785*^9, 3.8371432850679417`*^9, 3.837143367637538*^9, 
   3.837208256686954*^9, {3.8413618233299217`*^9, 3.841361868427018*^9}, 
   3.8413620172526245`*^9, 3.8471808708722644`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"249eaaff-e5c3-4256-a9d3-ea8564b02172"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
6 dimensional representation Corresponding to (2q,q) with Gx = (Ry) \
nontrivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, 3.8370679495776234`*^9, {
   3.837207915612808*^9, 3.83720792693355*^9}, {3.8372083360949965`*^9, 
   3.837208336339142*^9}},ExpressionUUID->"84486326-4100-45ca-8e9e-\
d69830251650"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "1", "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"4", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"4", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"4", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}]},
      {"0", "0", "0", "0", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"q", "/", "n"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "Pi", "  ", 
         RowBox[{"q", "/", "n"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   TagBox[
    RowBox[{"(", GridBox[{
       {
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0", "0", "0"},
       {
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}], "0", "0"},
       {"0", "0", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"4", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"q", "/", "n"}]}], "]"}]}]},
       {"0", "0", "0", "0", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", 
          RowBox[{"q", "/", "n"}]}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "Pi", "  ", 
          RowBox[{"q", "/", "n"}]}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8371432000926886`*^9, 3.837143217502161*^9}, {3.8371432542408733`*^9, 
   3.8371432612102904`*^9}, {3.8372079616089315`*^9, 
   3.8372079735916348`*^9}, {3.8372080206298833`*^9, 
   3.8372082442562265`*^9}, {3.8372082859115973`*^9, 
   3.8372082951554394`*^9}, {3.8372244846003265`*^9, 
   3.8372244848908334`*^9}, {3.841361965923232*^9, 3.8413619930680776`*^9}, {
   3.8471808847828197`*^9, 3.8471809173293843`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"35d8c833-8667-45ee-9265-493584bb7511"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.841361947586599*^9, 3.84136200141313*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"8ce55e19-685d-4295-bf93-344d9bf64643"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8413619497856846`*^9, 3.8413620028385878`*^9}, 
   3.841362164414665*^9, 3.8471809216464987`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"9c2f3f77-73df-43bb-8baf-cfc38d2f4552"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
3 dimensional representation Corresponding to (0,n/2) with Gx = (C2, Ry) \
trivial rep (1,1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}},ExpressionUUID->"f555c9a4-f572-4964-8442-\
56e6d9541c33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0"},
      {"0", "0", "1"},
      {"1", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"1", "0", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "1", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372087329969487`*^9, 
   3.8372087460843925`*^9}, {3.8372088138077793`*^9, 3.837208822001162*^9}, {
   3.837208869666952*^9, 3.8372089273302927`*^9}, {3.840755594387591*^9, 
   3.840755624981455*^9}, {3.840755685446548*^9, 3.8407556894820404`*^9}, {
   3.8413620964916563`*^9, 3.8413621308417163`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2ebb95fb-aa47-4159-ab2c-34d98272f0d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8407660231669054`*^9, 3.8407660306946497`*^9}, {
  3.8413621198301444`*^9, 3.8413621221319656`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"dce0bc12-165e-4e30-aa78-28bde96f5862"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8407660310258927`*^9, {3.841362137277775*^9, 3.8413621506440134`*^9}, 
   3.847180935167266*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"40c1890f-8a37-4e5f-8f78-d89dba27712c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
3 dimensional representation Corresponding to (0,n/2) with Gx = (C2, Ry) \
nontrivial rep (-1,1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}, {3.8372089690189047`*^9, 
   3.8372089718550787`*^9}},ExpressionUUID->"05457989-0c9c-4981-8776-\
0a517f18eeec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0"},
      {"0", "0", "1"},
      {
       RowBox[{"-", "1"}], "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "1", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372087329969487`*^9, 
   3.8372087460843925`*^9}, {3.8372088138077793`*^9, 3.837208822001162*^9}, {
   3.837208869666952*^9, 3.8372089273302927`*^9}, 3.8372090248992977`*^9, {
   3.837209074207752*^9, 3.837209076621928*^9}, {3.8413621809092584`*^9, 
   3.841362199516736*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"53d77106-edb4-4001-ac4d-4f95ff6d1eb6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8383708870295205`*^9, 3.8383708937857475`*^9}, 
   3.840758565245525*^9, 3.841362208632214*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"fe1d5391-8e66-4884-a020-af7d34e27ff7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8383708941997957`*^9, 3.840758565813985*^9, 
  3.840761994986238*^9, 3.841362210979211*^9, 3.842606878771373*^9, 
  3.8471809417881284`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"e459e30b-188e-47ed-8172-c32bd1a99e25"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
3 dimensional representation Corresponding to (0,n/2) with Gx = (C2, Ry) \
nontrivial rep (1,-1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}, {3.8372089756274996`*^9, 
   3.8372089791286163`*^9}},ExpressionUUID->"ddff0556-f9ca-41bd-8c4e-\
088a04c55570"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0"},
      {"0", "0", "1"},
      {"1", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "1", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372087329969487`*^9, 
   3.8372087460843925`*^9}, {3.8372088138077793`*^9, 3.837208822001162*^9}, {
   3.837208869666952*^9, 3.8372089273302927`*^9}, {3.837209137297838*^9, 
   3.8372091404995728`*^9}, 3.837209192480584*^9, {3.841362248331915*^9, 
   3.841362269541587*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"5a0f45ac-ab8b-437b-9150-b63c5d1604c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.83714364490073*^9, 3.837143647682246*^9}, {
   3.837208937958872*^9, 3.8372089380808525`*^9}, {3.8413622365162215`*^9, 
   3.8413622428628616`*^9}, 3.841362276665365*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"55686702-2a16-415a-9497-c9f0ecb3e84b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.8370678323025723`*^9, 3.837068515032565*^9, 3.8370693706937003`*^9, 
   3.8371436484319286`*^9, 3.8372089386776037`*^9, 3.837209200944321*^9, 
   3.8406740912032986`*^9, {3.8413622390754213`*^9, 3.8413622431969137`*^9}, 
   3.8413622773669777`*^9, 3.8471809490099525`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"8bc5cafd-7d04-4caa-a51f-10670b04a42a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
3 dimensional representation Corresponding to (0,n/2) with Gx = (C2, Ry) \
nontrivial rep (-1,-1)\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}, {3.837208984979642*^9, 
   3.8372089893491964`*^9}},ExpressionUUID->"d7e2cfed-9830-40f3-95f2-\
6740074db8a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0"},
      {"0", "0", "1"},
      {
       RowBox[{"-", "1"}], "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"1", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "1", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372087329969487`*^9, 
   3.8372087460843925`*^9}, {3.8372088138077793`*^9, 3.837208822001162*^9}, {
   3.837208869666952*^9, 3.8372089273302927`*^9}, {3.837209224353774*^9, 
   3.8372092268234787`*^9}, {3.8413623171814566`*^9, 3.8413623371304073`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"a76ffa67-2cd4-418d-9545-3815f3811b08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8383715412355638`*^9, 3.838371545096153*^9}, {
   3.8383721893595295`*^9, 3.8383721950672398`*^9}, 3.841362310707513*^9, 
   3.8413623428082952`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"bbaf2883-07a2-4482-8264-59e6a2b6505c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8383715458738604`*^9, 3.838372195459459*^9, 
  3.840674211467287*^9, 3.8413623116187563`*^9, 3.841362344144549*^9, 
  3.841362410383523*^9, 3.847180956245863*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"66ce4936-3e5b-41b0-b05e-1581ec397c39"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2 dimensional representation Corresponding to (2n/3,n/3) with Gx = D6 trivial \
rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}, {3.837209544218408*^9, 3.8372095443614464`*^9}, {
   3.837209614669963*^9, 3.8372096443901167`*^9}, {3.837209892531658*^9, 
   3.8372098979259396`*^9}, {3.8372099989962373`*^9, 3.837210002502327*^9}, {
   3.837210981852156*^9, 
   3.837210982040047*^9}},ExpressionUUID->"23ab4a6d-c8ab-4d19-a407-\
89700e9dc1fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}]},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", " ", "/", "3"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}]},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", " ", "/", "3"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372087329969487`*^9, 
   3.8372087460843925`*^9}, {3.8372088138077793`*^9, 3.837208822001162*^9}, {
   3.837208869666952*^9, 3.8372089273302927`*^9}, {3.8372097922260933`*^9, 
   3.8372097988731966`*^9}, {3.8372098515207224`*^9, 3.837209878119192*^9}, {
   3.8372099173532786`*^9, 3.8372099732018166`*^9}, 3.837210977241071*^9, {
   3.8407558589617195`*^9, 3.8407558858428917`*^9}, {3.840761557819605*^9, 
   3.8407615632031384`*^9}, {3.8407616225560436`*^9, 
   3.8407616378714137`*^9}, {3.8413623686750417`*^9, 3.8413624000930524`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"7655734b-5ed2-462e-85ee-b9a18c90f1b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.83714364490073*^9, 3.837143647682246*^9}, {
   3.837208937958872*^9, 3.8372089380808525`*^9}, 3.8413623954241066`*^9},
 CellLabel->
  "In[146]:=",ExpressionUUID->"591e41eb-9ace-4c40-8dae-4d8c369346e5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.8370678323025723`*^9, 3.837068515032565*^9, 3.8370693706937003`*^9, 
   3.8371436484319286`*^9, 3.8372089386776037`*^9, 3.8372099899936748`*^9, 
   3.837210990290045*^9, 3.837501773412614*^9, 3.8406732521119223`*^9, 
   3.8407615731581187`*^9, {3.8413623962555304`*^9, 3.841362404491969*^9}, 
   3.84212498713693*^9, 3.847180963652031*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"0c80b5a8-1048-44f2-9530-ae45e05140f5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2 dimensional representation Corresponding to (2n/3,n/3) with Gx = D6 1dim \
nontrivial rep \
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}, {3.837209544218408*^9, 3.8372095443614464`*^9}, {
   3.837209614669963*^9, 3.8372096443901167`*^9}, {3.837209892531658*^9, 
   3.8372098979259396`*^9}, {3.8372099989962373`*^9, 3.837210002502327*^9}, {
   3.8372100336296463`*^9, 3.8372100348267117`*^9}, 
   3.837211005464291*^9},ExpressionUUID->"b7e2cade-94c3-48c9-8a70-\
5a0f01304a04"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}]},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", " ", "/", "3"}]}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", "/", "3"}]}], "]"}]},
      {
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], "]"}]}], 
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"Pi", " ", "/", "3"}]}], "]"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.836987627531156*^9, {3.8369876801129093`*^9, 3.836987693373241*^9}, {
   3.836987937294088*^9, 3.836987942758383*^9}, {3.836987976601679*^9, 
   3.836987988717393*^9}, {3.8369880870991364`*^9, 3.8369881465723133`*^9}, {
   3.836988869259123*^9, 3.836988873530443*^9}, 3.8369890705089693`*^9, {
   3.837063871460225*^9, 3.8370639021323185`*^9}, {3.8370639555029583`*^9, 
   3.8370641213797607`*^9}, {3.837064209495451*^9, 3.8370642266962633`*^9}, {
   3.8370644537779856`*^9, 3.837064789083438*^9}, {3.837065125456221*^9, 
   3.8370652600136986`*^9}, {3.837065302028082*^9, 3.8370654215068436`*^9}, {
   3.8370654875645065`*^9, 3.8370654882922497`*^9}, {3.8370660591311226`*^9, 
   3.8370661558748894`*^9}, {3.837066237319309*^9, 3.8370662434229307`*^9}, {
   3.837067378887554*^9, 3.8370673950316677`*^9}, {3.8370674551000257`*^9, 
   3.837067527123269*^9}, {3.837067715853118*^9, 3.8370677445964446`*^9}, {
   3.8370678220468583`*^9, 3.83706782708004*^9}, {3.8370684214668226`*^9, 
   3.837068444488511*^9}, {3.8370684827467184`*^9, 3.837068505866683*^9}, {
   3.837069358144294*^9, 3.837069362479746*^9}, {3.8371436354193945`*^9, 
   3.8371436411037893`*^9}, {3.8372087329969487`*^9, 
   3.8372087460843925`*^9}, {3.8372088138077793`*^9, 3.837208822001162*^9}, {
   3.837208869666952*^9, 3.8372089273302927`*^9}, {3.8372097922260933`*^9, 
   3.8372097988731966`*^9}, {3.8372098515207224`*^9, 3.837209878119192*^9}, {
   3.8372099173532786`*^9, 3.8372099732018166`*^9}, {3.8372100455484524`*^9, 
   3.8372100471817255`*^9}, {3.8372109089663763`*^9, 3.837210947590448*^9}, {
   3.8407615759157963`*^9, 3.8407615817306657`*^9}, {3.840761663195432*^9, 
   3.8407616815584793`*^9}, {3.8407669468207607`*^9, 3.840766965857958*^9}, {
   3.841362420289971*^9, 3.841362471008733*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"f98cfe91-8dc9-4602-b7cf-517060254bbc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.837065573331924*^9, 3.8370656011185436`*^9}, 
   3.837067791217122*^9, {3.83714364490073*^9, 3.837143647682246*^9}, {
   3.837208937958872*^9, 3.8372089380808525`*^9}, {3.8372108487568307`*^9, 
   3.8372108615027947`*^9}, 3.8372109645083137`*^9, 3.841362458807377*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"dec402dc-30e1-431c-bda3-e67babada7e1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8370655926634073`*^9, 3.8370656014697666`*^9}, 
   3.8370662498083706`*^9, {3.8370677894583254`*^9, 3.837067793413305*^9}, 
   3.8370678323025723`*^9, 3.837068515032565*^9, 3.8370693706937003`*^9, 
   3.8371436484319286`*^9, 3.8372089386776037`*^9, 3.8372099899936748`*^9, 
   3.8372100521676264`*^9, {3.837210862042765*^9, 3.837210883111559*^9}, {
   3.837210951886789*^9, 3.837210965619479*^9}, 3.8372109986791797`*^9, 
   3.8407615898013005`*^9, {3.8413624593541183`*^9, 3.8413624737112837`*^9}, 
   3.8421249922895994`*^9, 3.8471809729054728`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"c3735ae3-4a75-42d7-80f0-7e8396047606"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4 dimensional representation Corresponding to (2n/3,n/3)with Gx = D6 2dim \
nontrivial rep\
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 3.8370685315435824`*^9}, 
   3.837069196131705*^9, {3.8370693213141513`*^9, 3.8370693266961308`*^9}, {
   3.837208533773487*^9, 3.8372085411679873`*^9}, {3.83720870239737*^9, 
   3.837208702520768*^9}, {3.8372095486287007`*^9, 3.8372095487614803`*^9}, {
   3.8372096222888823`*^9, 3.837209654947771*^9}, 
   3.8372110354960117`*^9},ExpressionUUID->"f970cbd9-75bc-4e2a-afc5-\
161de3fdc659"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", "2"], "0", "0", 
        FractionBox[
         SqrtBox["3"], "2"]},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "2"]}], "0"},
       {"0", 
        FractionBox[
         SqrtBox["3"], "2"], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "2"]}], "0", "0", 
        FractionBox["1", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox[
          SqrtBox["3"], "2"], "0", "0"},
        {
         RowBox[{"-", 
          FractionBox[
           SqrtBox["3"], "2"]}], 
         RowBox[{"-", 
          FractionBox["1", "2"]}], "0", "0"},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"-", 
          FractionBox[
           SqrtBox["3"], "2"]}]},
        {"0", "0", 
         FractionBox[
          SqrtBox["3"], "2"], 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox[
         SqrtBox["3"], "2"], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "2"]}], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "2"]}]},
       {"0", "0", 
        FractionBox[
         SqrtBox["3"], "2"], 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.841362770888277*^9, 3.841362828663357*^9}, {
  3.8413628746848955`*^9, 3.8413628954277897`*^9}, {3.8413632380472665`*^9, 
  3.841363253127288*^9}, {3.8413632970763273`*^9, 3.841363338810742*^9}, {
  3.8442017176659565`*^9, 3.8442017777092733`*^9}, {3.8465786315296545`*^9, 
  3.846578639693548*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"09790cc7-4ec5-4af8-a663-aef8518e8f43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6mRepTest", "[", 
  RowBox[{"C6", ",", "M", ",", "T1", ",", "T2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8372187299007764`*^9, 3.8372187741882772`*^9}, {
  3.8372241103137865`*^9, 3.837224122954309*^9}, {3.8413628328922153`*^9, 
  3.841362885980752*^9}, {3.841363323627019*^9, 3.841363330702609*^9}, {
  3.841363435527147*^9, 3.8413634365920568`*^9}, {3.841363588279847*^9, 
  3.8413635914227543`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"6a70a540-1d45-45b2-a46e-f4f3b2046d90"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.837218774672539*^9, 3.837218795186746*^9}, 
   3.8372240185035534`*^9, 3.8372241236233206`*^9, 3.8372246011049633`*^9, 
   3.841268237081872*^9, 3.8413628341283317`*^9, {3.8413628683004327`*^9, 
   3.841362886443242*^9}, {3.841363331341322*^9, 3.841363342345854*^9}, 
   3.841363437228394*^9, {3.8413635918784113`*^9, 3.841363596553978*^9}, 
   3.8421249273775005`*^9, 3.843815964012553*^9, 3.8442017888576403`*^9, {
   3.84657862208969*^9, 3.8465786438945713`*^9}, 3.846578721938881*^9, 
   3.8466615825127087`*^9, 3.8471809811849947`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"c01043dd-30bb-4627-b33e-0c31b6cc2dbc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
1 dimensional representation Corresponding to  (0,0) with Gx = D12 1dim rep \
(C6, Ry) = (1,1) (-1,1) (1,-1) (-1,-1) 
&& 2 dimensional representation Corresponding to (0,0) with Gx = D12 2dim rep \
* 2 \
\>", "Subsection",
 CellChangeTimes->{{3.837063802264123*^9, 3.837063808318256*^9}, {
   3.8370660453625703`*^9, 3.8370660454460535`*^9}, {3.837066544215489*^9, 
   3.83706659730122*^9}, {3.8370671731591887`*^9, 3.837067192578541*^9}, {
   3.8370677691866527`*^9, 3.837067771178608*^9}, {3.837067816701025*^9, 
   3.837067816942382*^9}, 3.8370679515276337`*^9, {3.837068284573019*^9, 
   3.8370683257277613`*^9}, {3.8370685306961946`*^9, 
   3.8370685315435824`*^9}, {3.837069073329809*^9, 3.8370691725655994`*^9}, {
   3.8370778613806*^9, 3.8370778820837517`*^9}, {3.837209566886731*^9, 
   3.8372095905199876`*^9}, {3.841363569650504*^9, 3.8413635721699295`*^9}, {
   3.842609794799755*^9, 3.8426097993451157`*^9}, {3.842610333522359*^9, 
   3.842610334283496*^9}},ExpressionUUID->"5426702f-39b7-4c54-a1ba-\
4b9298d4b5cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", "IdentityMatrix"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", "IdentityMatrix"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8370691760424633`*^9, 3.8370691891550794`*^9}, {
  3.8370778857335935`*^9, 3.8370779015821247`*^9}, {3.837209597233652*^9, 
  3.8372095987109385`*^9}},ExpressionUUID->"93bf72e0-0c53-4ee0-862a-\
98404c0c30be"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1010, 981},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c47792a6-ce7c-4ee1-ac6f-4e9ebba6b247"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 159, 3, 29, "Input",ExpressionUUID->"db0d27fd-ca38-43ce-80f5-70769aa930dd"],
Cell[CellGroupData[{
Cell[742, 27, 254, 4, 69, "Chapter",ExpressionUUID->"1324fe5d-c360-43e0-98eb-07c0723db69f"],
Cell[999, 33, 753, 12, 81, "Text",ExpressionUUID->"bfd6665c-2547-4ca4-989b-b21c74aea49f"],
Cell[CellGroupData[{
Cell[1777, 49, 173, 3, 67, "Section",ExpressionUUID->"d43f54c0-da82-40e7-9f53-36a019f2a5ca"],
Cell[1953, 54, 4292, 111, 250, "Input",ExpressionUUID->"40718e98-3181-4bb2-9618-08f71ec7fa0d"],
Cell[CellGroupData[{
Cell[6270, 169, 330, 6, 54, "Subsection",ExpressionUUID->"1a3244d4-4676-4b8a-9d7b-1ee04647e07f"],
Cell[6603, 177, 7537, 187, 649, "Input",ExpressionUUID->"0de8d800-8ea1-4fe9-a886-2b0fcacba116"],
Cell[CellGroupData[{
Cell[14165, 368, 458, 7, 29, "Input",ExpressionUUID->"f5b60ce5-b6a8-45aa-a84d-4510aee5008a"],
Cell[14626, 377, 383, 5, 33, "Output",ExpressionUUID->"69e3effc-febb-4f53-9b71-837faf41ba4c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15058, 388, 380, 7, 38, "Subsection",ExpressionUUID->"a17c8738-0538-4fca-aac9-2f123852c702"],
Cell[15441, 397, 3211, 85, 321, "Input",ExpressionUUID->"53ed5257-14f8-40de-ad10-97699c246604"],
Cell[CellGroupData[{
Cell[18677, 486, 230, 4, 29, "Input",ExpressionUUID->"41cb7a5a-e38f-4a63-ab7f-18ad6d1bc145"],
Cell[18910, 492, 324, 5, 33, "Output",ExpressionUUID->"e180a69c-a21e-4c0e-98ff-3b1fe9339a86"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19283, 503, 368, 8, 38, "Subsection",ExpressionUUID->"7ea2c7d3-c068-41e0-b25b-b848e8717948"],
Cell[19654, 513, 3383, 89, 321, "Input",ExpressionUUID->"6c4a0581-af62-44c8-ab1a-e7cf17fb9da3"],
Cell[CellGroupData[{
Cell[23062, 606, 284, 5, 29, "Input",ExpressionUUID->"fdbd0661-1411-424e-98e3-3ee5da3b3f85"],
Cell[23349, 613, 274, 4, 33, "Output",ExpressionUUID->"e1a5a5e6-32f0-4dd3-b967-21e8b83af1a9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23672, 623, 467, 9, 38, "Subsection",ExpressionUUID->"ac7e0a6b-a7f3-4974-be4d-ce6aef5fb2c6"],
Cell[24142, 634, 4352, 115, 326, "Input",ExpressionUUID->"64c99719-01fd-4023-99f5-d1acc9fae442"],
Cell[CellGroupData[{
Cell[28519, 753, 258, 4, 29, "Input",ExpressionUUID->"3afc1416-21cf-4c4d-9713-be97177464a4"],
Cell[28780, 759, 351, 5, 33, "Output",ExpressionUUID->"ac3a86fd-65a2-4547-b1e4-8766c554c0c8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29180, 770, 520, 10, 38, "Subsection",ExpressionUUID->"2e604668-3fe2-4cf0-ac1a-a219a1ac2f57"],
Cell[29703, 782, 4366, 117, 326, "Input",ExpressionUUID->"e87823e3-555e-4c6d-9dee-feb2dfe2f177"],
Cell[CellGroupData[{
Cell[34094, 903, 284, 5, 29, "Input",ExpressionUUID->"7981d51f-b74b-4843-9a06-cb3d5bfe96c9"],
Cell[34381, 910, 302, 4, 33, "Output",ExpressionUUID->"a79a8ef1-268b-456f-8a6f-ea643cf78269"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34732, 920, 435, 9, 38, "Subsection",ExpressionUUID->"bcfc177e-172f-4fe0-9ea7-307921bf6c39"],
Cell[35170, 931, 3377, 89, 321, "Input",ExpressionUUID->"3710bc0c-35a1-4964-99cc-3b02f01b6dc5"],
Cell[CellGroupData[{
Cell[38572, 1024, 283, 5, 29, "Input",ExpressionUUID->"c368488f-7af4-4e49-bd2c-3c9ae9730627"],
Cell[38858, 1031, 278, 4, 33, "Output",ExpressionUUID->"a6c8664d-8d42-4a4f-ad88-627ea567b02a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39185, 1041, 418, 8, 38, "Subsection",ExpressionUUID->"12a8b5b0-4ad8-4a78-a95e-31cb6e874266"],
Cell[39606, 1051, 3563, 94, 321, "Input",ExpressionUUID->"7c108e5d-b35c-4a8f-b487-0df83d3b82b6"],
Cell[CellGroupData[{
Cell[43194, 1149, 258, 4, 29, "Input",ExpressionUUID->"168b4285-a425-479e-a62b-bbb544cfdd0d"],
Cell[43455, 1155, 252, 3, 56, "Output",ExpressionUUID->"27a2ad7c-64be-4dd8-8aee-0df1a656ba2e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43756, 1164, 704, 12, 38, "Subsection",ExpressionUUID->"e6e0f2e9-6076-4133-81bd-d156211cbc8c"],
Cell[44463, 1178, 1977, 45, 156, "Input",ExpressionUUID->"32ea0fe4-4bb7-4ccc-902d-f9850c38ecbc"],
Cell[CellGroupData[{
Cell[46465, 1227, 255, 4, 29, "Input",ExpressionUUID->"1b302ee9-8122-4a85-a653-c4c517faee4e"],
Cell[46723, 1233, 204, 3, 33, "Output",ExpressionUUID->"0ae9046a-474c-4971-88bb-2dabc315c3f0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[46976, 1242, 760, 13, 38, "Subsection",ExpressionUUID->"94fd737c-3ea9-43bf-8947-f42ab566e39c"],
Cell[47739, 1257, 2067, 48, 156, "Input",ExpressionUUID->"23655b29-6535-46c5-93a6-9e6533f94e85"],
Cell[CellGroupData[{
Cell[49831, 1309, 356, 6, 29, "Input",ExpressionUUID->"13530256-8011-4331-af00-c59de217f2f3"],
Cell[50190, 1317, 432, 6, 33, "Output",ExpressionUUID->"2d676cd3-9b67-4ba4-8eb5-8380429b74ab"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50671, 1329, 735, 13, 38, "Subsection",ExpressionUUID->"65c96301-a489-4cf4-af43-038ac0c0bdd1"],
Cell[51409, 1344, 2079, 48, 156, "Input",ExpressionUUID->"60470bbf-b482-4b97-9e86-09031ec3706e"],
Cell[CellGroupData[{
Cell[53513, 1396, 360, 6, 29, "Input",ExpressionUUID->"78724508-7c7d-45ae-b384-d93f428ea717"],
Cell[53876, 1404, 456, 6, 33, "Output",ExpressionUUID->"3df29162-7ee9-4cf6-8c53-67d4c7e286a8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54381, 1416, 737, 13, 38, "Subsection",ExpressionUUID->"df17a9ef-870a-4f69-82ae-39701b9fa762"],
Cell[55121, 1431, 2119, 48, 156, "Input",ExpressionUUID->"14817137-4386-4d29-82d0-8d67efb6706a"],
Cell[CellGroupData[{
Cell[57265, 1483, 356, 6, 29, "Input",ExpressionUUID->"dc907058-e731-4a23-8ac4-43373f3acda6"],
Cell[57624, 1491, 454, 6, 33, "Output",ExpressionUUID->"677b9e76-df60-4662-b752-2d1dfdbecbbc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58127, 1503, 984, 16, 65, "Subsection",ExpressionUUID->"cc1ce2e0-4504-4c0e-b191-1c16f8d0100c"],
Cell[59114, 1521, 398, 8, 50, "Input",ExpressionUUID->"bb3a7589-0d41-4522-8028-10dd60c367ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[59549, 1534, 1041, 17, 92, "Subsection",ExpressionUUID->"2fd3d084-1b6e-48bd-8a38-557246890c94"],
Cell[60593, 1553, 434, 10, 50, "Input",ExpressionUUID->"e40a58f3-bfae-4bef-9247-62f81ab681e5"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61076, 1569, 229, 4, 67, "Section",ExpressionUUID->"96a4d73d-a674-4283-b8bc-c8f39e2c226f"],
Cell[61308, 1575, 3862, 106, 250, "Input",ExpressionUUID->"ed2f9232-175c-4be4-a2eb-832f8b54530b"],
Cell[CellGroupData[{
Cell[65195, 1685, 382, 7, 54, "Subsection",ExpressionUUID->"c6746789-1c89-40b3-827a-570673c06d1e"],
Cell[65580, 1694, 13210, 317, 929, "Input",ExpressionUUID->"14808c4f-7eb3-47a4-8419-684cff81cca3"],
Cell[CellGroupData[{
Cell[78815, 2015, 309, 5, 29, "Input",ExpressionUUID->"fb3a33c3-3bdf-482c-9fd7-b7197a98a748"],
Cell[79127, 2022, 377, 5, 33, "Output",ExpressionUUID->"a5f0502f-86da-4e9c-bbc4-c3d5456be572"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[79553, 2033, 484, 9, 38, "Subsection",ExpressionUUID->"cb3a2913-cf95-4820-8fe9-ab505be2734f"],
Cell[80040, 2044, 5271, 134, 488, "Input",ExpressionUUID->"e75f334f-9c44-418e-9794-32b05033927a"],
Cell[CellGroupData[{
Cell[85336, 2182, 488, 8, 29, "Input",ExpressionUUID->"3f9f52eb-18bd-4b28-b64c-2406341f6b1e"],
Cell[85827, 2192, 482, 7, 33, "Output",ExpressionUUID->"8844fe1e-80ee-43b8-9bc6-2069a958b762"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[86358, 2205, 540, 10, 38, "Subsection",ExpressionUUID->"6db86c72-ca16-44b6-9c16-8a1cff84b4c3"],
Cell[86901, 2217, 5463, 141, 488, "Input",ExpressionUUID->"f5416638-a7c0-4e3f-876b-4108c14b3afa"],
Cell[CellGroupData[{
Cell[92389, 2362, 464, 8, 29, "Input",ExpressionUUID->"fb3af6ce-0fb0-46f1-bfef-82845cd91e4c"],
Cell[92856, 2372, 458, 7, 33, "Output",ExpressionUUID->"4a76e6ac-e422-4280-a60f-9677bb201de7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93363, 2385, 514, 10, 38, "Subsection",ExpressionUUID->"aceefc03-10cb-4620-8e37-8fe186c83c0e"],
Cell[93880, 2397, 6174, 161, 492, "Input",ExpressionUUID->"d7c1f9c6-7d61-4164-98ff-9f76fa33620c"],
Cell[CellGroupData[{
Cell[100079, 2562, 438, 8, 29, "Input",ExpressionUUID->"0ada8ad0-f9f9-4c5b-adf6-996e05fb7dbb"],
Cell[100520, 2572, 458, 7, 33, "Output",ExpressionUUID->"249eaaff-e5c3-4256-a9d3-ea8564b02172"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101027, 2585, 565, 10, 38, "Subsection",ExpressionUUID->"84486326-4100-45ca-8e9e-d69830251650"],
Cell[101595, 2597, 6341, 168, 492, "Input",ExpressionUUID->"35d8c833-8667-45ee-9265-493584bb7511"],
Cell[CellGroupData[{
Cell[107961, 2769, 257, 5, 29, "Input",ExpressionUUID->"8ce55e19-685d-4295-bf93-344d9bf64643"],
Cell[108221, 2776, 234, 4, 56, "Output",ExpressionUUID->"9c2f3f77-73df-43bb-8baf-cfc38d2f4552"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[108504, 2786, 801, 13, 38, "Subsection",ExpressionUUID->"f555c9a4-f572-4964-8442-56e6d9541c33"],
Cell[109308, 2801, 2779, 66, 235, "Input",ExpressionUUID->"2ebb95fb-aa47-4159-ab2c-34d98272f0d7"],
Cell[CellGroupData[{
Cell[112112, 2871, 315, 6, 29, "Input",ExpressionUUID->"dce0bc12-165e-4e30-aa78-28bde96f5862"],
Cell[112430, 2879, 235, 5, 33, "Output",ExpressionUUID->"40c1890f-8a37-4e5f-8f78-d89dba27712c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112714, 2890, 859, 14, 38, "Subsection",ExpressionUUID->"05457989-0c9c-4981-8776-0a517f18eeec"],
Cell[113576, 2906, 2824, 69, 235, "Input",ExpressionUUID->"53d77106-edb4-4001-ac4d-4f95ff6d1eb6"],
Cell[CellGroupData[{
Cell[116425, 2979, 310, 6, 29, "Input",ExpressionUUID->"fe1d5391-8e66-4884-a020-af7d34e27ff7"],
Cell[116738, 2987, 276, 5, 33, "Output",ExpressionUUID->"e459e30b-188e-47ed-8172-c32bd1a99e25"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117063, 2998, 859, 14, 38, "Subsection",ExpressionUUID->"ddff0556-f9ca-41bd-8c4e-088a04c55570"],
Cell[117925, 3014, 2823, 69, 235, "Input",ExpressionUUID->"5a0f45ac-ab8b-437b-9150-b63c5d1604c6"],
Cell[CellGroupData[{
Cell[120773, 3087, 459, 8, 29, "Input",ExpressionUUID->"55686702-2a16-415a-9497-c9f0ecb3e84b"],
Cell[121235, 3097, 538, 8, 33, "Output",ExpressionUUID->"8bc5cafd-7d04-4caa-a51f-10670b04a42a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[121822, 3111, 858, 14, 38, "Subsection",ExpressionUUID->"d7e2cfed-9830-40f3-95f2-6740074db8a0"],
Cell[122683, 3127, 2776, 67, 235, "Input",ExpressionUUID->"a76ffa67-2cd4-418d-9545-3815f3811b08"],
Cell[CellGroupData[{
Cell[125484, 3198, 364, 7, 29, "Input",ExpressionUUID->"bbaf2883-07a2-4482-8264-59e6a2b6505c"],
Cell[125851, 3207, 298, 5, 33, "Output",ExpressionUUID->"66ce4936-3e5b-41b0-b05e-1581ec397c39"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[126198, 3218, 1046, 17, 38, "Subsection",ExpressionUUID->"23ab4a6d-c8ab-4d19-a407-89700e9dc1fa"],
Cell[127247, 3237, 3184, 77, 160, "Input",ExpressionUUID->"7655734b-5ed2-462e-85ee-b9a18c90f1b6"],
Cell[CellGroupData[{
Cell[130456, 3318, 407, 7, 29, "Input",ExpressionUUID->"591e41eb-9ace-4c40-8dae-4d8c369346e5"],
Cell[130866, 3327, 605, 9, 33, "Output",ExpressionUUID->"0c80b5a8-1048-44f2-9530-ae45e05140f5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131520, 3342, 1081, 17, 38, "Subsection",ExpressionUUID->"b7e2cade-94c3-48c9-8a70-5a0f01304a04"],
Cell[132604, 3361, 3304, 80, 160, "Input",ExpressionUUID->"f98cfe91-8dc9-4602-b7cf-517060254bbc"],
Cell[CellGroupData[{
Cell[135933, 3445, 483, 8, 29, "Input",ExpressionUUID->"dec402dc-30e1-431c-bda3-e67babada7e1"],
Cell[136419, 3455, 688, 10, 33, "Output",ExpressionUUID->"c3735ae3-4a75-42d7-80f0-7e8396047606"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[137156, 3471, 929, 15, 38, "Subsection",ExpressionUUID->"f970cbd9-75bc-4e2a-afc5-161de3fdc659"],
Cell[138088, 3488, 4357, 139, 484, "Input",ExpressionUUID->"09790cc7-4ec5-4af8-a663-aef8518e8f43"],
Cell[CellGroupData[{
Cell[142470, 3631, 512, 9, 29, "Input",ExpressionUUID->"6a70a540-1d45-45b2-a46e-f4f3b2046d90"],
Cell[142985, 3642, 677, 10, 33, "Output",ExpressionUUID->"c01043dd-30bb-4627-b33e-0c31b6cc2dbc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143711, 3658, 1038, 17, 92, "Subsection",ExpressionUUID->"5426702f-39b7-4c54-a1ba-4b9298d4b5cf"],
Cell[144752, 3677, 396, 8, 50, "Input",ExpressionUUID->"93bf72e0-0c53-4ee0-862a-98404c0c30be"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/data.csv <==
"{{1, 2, 4, 7, 11, 16, 22, 29, 37, 40}, {}, {}, {8, 39}}","{{1, 2, 4, 7, 8, 11, 12, 16, 22, 29, 30, 37, 46, 56, 67, 79, 92, 106, 121}, {138}, {137}, {25, 32, 34}, {142}, {}, {}, {141}}"
"{{{5, 1}, {6, 2}, {6, 37}, {7, 3}, {8, 4}, {8, 40}, {9, 5}, {10, 6}, {14, 7}, {15, 8}, {15, 39}, {16, 9}, {16, 38}, {19, 10}, {24, 11}, {25, 12}, {26, 13}, {29, 14}, {33, 15}, {39, 16}, {40, 17}, {41, 18}, {44, 19}, {48, 20}, {48, 41}, {53, 21}, {60, 22}, {61, 23}, {62, 24}, {65, 25}, {69, 26}, {69, 44}, {74, 27}, {80, 28}, {88, 29}, {89, 30}, {90, 31}, {93, 32}, {97, 33}, {102, 34}, {102, 43}, {108, 35}, {108, 42}, {115, 36}, {122, 7}, {124, 1}, {130, 8}, {130, 39}, {132, 2}, {132, 37}, {137, 2}, {137, 37}, {138, 9}, {138, 38}, {139, 8}, {139, 39}, {140, 4}, {140, 40}, {141, 20}, {141, 41}, {142, 35}, {142, 42}, {143, 34}, {143, 43}, {144, 26}, {144, 44}, {146, 10}, {148, 7}, {154, 14}, {156, 11}, {162, 19}, {164, 16}, {170, 25}, {172, 22}, {178, 32}, {180, 29}}, {{186, 2}, {186, 37}, {188, 7}}, {{185, 1}, {187, 4}, {187, 40}}, {{12, 1}, {13, 2}, {13, 37}, {15, 4}, {15, 40}, {18, 7}, {28, 11}, {43, 16}, {64, 22}, {92, 29}, {123, 1}, {130, 4}, {130, 40}, {131, 2}, {131, 37}, {139, 4}, {139, 40}, {145, 1}, {147, 7}, {155, 11}, {163, 16}, {171, 22}, {179, 29}}}","{{{5, 1}, {6, 2}, {7, 3}, {8, 4}, {8, 12}, {9, 5}, {10, 6}, {14, 7}, {15, 8}, {15, 16}, {16, 9}, {16, 20}, {19, 10}, {22, 1}, {23, 2}, {24, 11}, {25, 4}, {25, 12}, {26, 13}, {28, 7}, {29, 14}, {32, 11}, {33, 15}, {39, 8}, {39, 16}, {40, 17}, {41, 18}, {44, 19}, {46, 7}, {47, 8}, {47, 16}, {48, 9}, {48, 20}, {49, 10}, {50, 14}, {53, 21}, {55, 19}, {60, 22}, {60, 30}, {61, 23}, {62, 24}, {65, 25}, {65, 34}, {67, 29}, {68, 22}, {68, 30}, {69, 26}, {69, 31}, {70, 32}, {71, 33}, {74, 27}, {76, 25}, {76, 34}, {80, 28}, {82, 35}, {88, 29}, {89, 22}, {89, 30}, {90, 26}, {90, 31}, {93, 32}, {96, 29}, {97, 33}, {102, 25}, {102, 34}, {104, 32}, {108, 35}, {110, 36}, {115, 36}, {124, 37}, {125, 38}, {126, 39}, {129, 40}, {132, 37}, {133, 41}, {138, 42}, {140, 40}, {144, 43}, {146, 44}, {151, 44}, {159, 45}, {169, 46}, {170, 47}, {171, 48}, {174, 49}, {177, 46}, {178, 50}, {183, 51}, {185, 49}, {189, 52}, {191, 53}, {196, 53}, {204, 54}, {213, 55}, {224, 56}, {225, 57}, {226, 58}, {229, 59}, {232, 56}, {233, 60}, {238, 61}, {240, 59}, {244, 62}, {246, 63}, {251, 63}, {259, 64}, {259, 88}, {268, 65}, {278, 66}, {290, 67}, {291, 68}, {292, 69}, {295, 70}, {298, 67}, {299, 71}, {304, 72}, {306, 70}, {310, 73}, {312, 74}, {317, 74}, {325, 75}, {334, 76}, {334, 100}, {344, 77}, {344, 104}, {355, 78}, {368, 79}, {369, 80}, {370, 81}, {373, 82}, {376, 79}, {377, 83}, {382, 84}, {384, 82}, {388, 85}, {390, 86}, {395, 86}, {403, 87}, {412, 64}, {412, 88}, {422, 89}, {433, 90}, {445, 91}, {459, 92}, {460, 93}, {461, 94}, {464, 95}, {467, 92}, {468, 96}, {473, 97}, {475, 95}, {479, 98}, {481, 99}, {486, 99}, {494, 76}, {494, 100}, {503, 101}, {513, 102}, {524, 103}, {536, 77}, {536, 104}, {549, 105}, {564, 106}, {565, 107}, {566, 108}, {569, 109}, {572, 106}, {573, 110}, {578, 111}, {580, 109}, {584, 112}, {586, 113}, {591, 113}, {599, 114}, {599, 130}, {608, 115}, {618, 116}, {629, 117}, {629, 134}, {641, 118}, {641, 131}, {654, 119}, {668, 120}, {684, 121}, {685, 122}, {686, 123}, {689, 124}, {692, 121}, {693, 125}, {698, 126}, {700, 124}, {704, 127}, {706, 128}, {711, 128}, {719, 129}, {728, 114}, {728, 130}, {738, 118}, {738, 131}, {749, 132}, {761, 133}, {774, 117}, {774, 134}, {788, 135}, {803, 136}, {841, 137}, {842, 138}, {843, 139}, {844, 140}, {845, 141}, {846, 142}, {847, 143}, {848, 144}, {849, 145}, {850, 146}, {851, 147}, {852, 148}}, {{820, 7}, {832, 8}, {832, 16}, {842, 22}, {842, 30}, {844, 9}, {844, 20}, {856, 10}, {866, 29}, {868, 14}, {880, 19}, {882, 137}, {892, 25}, {892, 34}, {904, 32}, {916, 40}, {928, 49}, {940, 59}, {952, 70}, {964, 82}, {976, 95}, {988, 109}, {1000, 124}}, {{819, 29}, {831, 22}, {831, 30}, {841, 8}, {841, 16}, {843, 26}, {843, 31}, {855, 32}, {865, 7}, {867, 33}, {879, 25}, {879, 34}, {891, 35}, {894, 138}, {903, 36}, {915, 44}, {927, 53}, {939, 63}, {951, 74}, {963, 86}, {975, 99}, {987, 113}, {999, 128}}, {{63, 1}, {64, 2}, {65, 4}, {65, 12}, {66, 7}, {70, 11}, {72, 2}, {73, 3}, {74, 5}, {75, 8}, {75, 16}, {76, 4}, {76, 12}, {77, 17}, {81, 22}, {81, 30}, {83, 23}, {92, 1}, {93, 11}, {100, 1}, {101, 2}, {102, 4}, {102, 12}, {103, 7}, {104, 11}, {105, 8}, {105, 16}, {109, 29}, {111, 22}, {111, 30}, {118, 29}, {145, 37}, {147, 38}, {154, 37}, {190, 46}, {192, 47}, {199, 46}, {245, 56}, {247, 57}, {254, 56}, {311, 67}, {313, 68}, {320, 67}, {389, 79}, {391, 80}, {398, 79}, {480, 92}, {482, 93}, {489, 92}, {585, 106}, {587, 107}, {594, 106}, {705, 121}, {707, 122}, {714, 121}, {845, 142}}, {{822, 1}, {834, 2}, {845, 25}, {845, 34}, {846, 4}, {846, 12}, {858, 7}, {869, 32}, {870, 11}, {882, 8}, {882, 16}, {894, 22}, {894, 30}, {906, 29}, {918, 37}, {930, 46}, {942, 56}, {954, 67}, {966, 79}, {978, 92}, {990, 106}, {1002, 121}}, {{854, 1}, {878, 2}, {881, 137}, {892, 4}, {892, 12}, {904, 11}}, {{855, 11}, {879, 4}, {879, 12}, {889, 2}, {893, 138}, {901, 1}}, {{821, 1}, {833, 2}, {845, 4}, {845, 12}, {857, 7}, {869, 11}, {881, 8}, {881, 16}, {893, 22}, {893, 30}, {905, 29}, {917, 37}, {929, 46}, {941, 56}, {953, 67}, {965, 79}, {977, 92}, {989, 106}, {1001, 121}}}"
"{{{6, 1}, {7, 2}, {7, 121}, {8, 3}, {8, 129}, {9, 4}, {10, 5}, {10, 124}, {11, 6}, {11, 132}, {11, 137}, {12, 7}, {13, 8}, {13, 140}, {14, 9}, {15, 10}, {20, 11}, {21, 12}, {21, 123}, {21, 145}, {22, 13}, {22, 131}, {23, 14}, {23, 122}, {23, 148}, {24, 15}, {24, 130}, {24, 139}, {25, 16}, {25, 138}, {29, 17}, {30, 18}, {30, 147}, {31, 19}, {31, 146}, {34, 20}, {40, 21}, {41, 22}, {41, 153}, {42, 23}, {43, 24}, {43, 156}, {44, 25}, {45, 26}, {49, 27}, {50, 28}, {50, 155}, {51, 29}, {51, 154}, {54, 30}, {59, 31}, {60, 32}, {61, 33}, {64, 34}, {68, 35}, {75, 36}, {76, 37}, {76, 161}, {77, 38}, {78, 39}, {78, 164}, {79, 40}, {80, 41}, {84, 42}, {85, 43}, {85, 163}, {86, 44}, {86, 162}, {89, 45}, {94, 46}, {94, 125}, {95, 47}, {95, 133}, {96, 48}, {96, 141}, {99, 49}, {99, 149}, {103, 50}, {103, 157}, {109, 51}, {110, 52}, {111, 53}, {114, 54}, {118, 55}, {118, 165}, {123, 56}, {131, 57}, {132, 58}, {132, 169}, {133, 59}, {134, 60}, {134, 172}, {135, 61}, {136, 62}, {140, 63}, {141, 64}, {141, 171}, {142, 65}, {142, 170}, {145, 66}, {150, 67}, {150, 128}, {151, 68}, {151, 136}, {152, 69}, {152, 144}, {155, 70}, {155, 152}, {159, 71}, {159, 160}, {165, 72}, {166, 73}, {167, 74}, {170, 75}, {174, 76}, {174, 168}, {174, 173}, {179, 77}, {186, 78}, {187, 79}, {188, 80}, {191, 81}, {195, 82}, {195, 176}, {200, 83}, {206, 84}, {215, 85}, {216, 86}, {216, 177}, {217, 87}, {218, 88}, {218, 180}, {219, 89}, {220, 90}, {224, 91}, {225, 92}, {225, 179}, {226, 93}, {226, 178}, {229, 94}, {234, 95}, {235, 96}, {236, 97}, {239, 98}, {243, 99}, {249, 100}, {249, 127}, {250, 101}, {250, 135}, {251, 102}, {251, 143}, {254, 103}, {254, 151}, {258, 104}, {258, 159}, {258, 181}, {263, 105}, {263, 167}, {270, 106}, {270, 126}, {271, 107}, {271, 134}, {272, 108}, {272, 142}, {275, 109}, {275, 150}, {279, 110}, {279, 158}, {279, 184}, {284, 111}, {284, 166}, {284, 175}, {290, 112}, {290, 174}, {298, 113}, {299, 114}, {300, 115}, {303, 116}, {307, 117}, {312, 118}, {312, 183}, {318, 119}, {318, 182}, {325, 120}, {332, 11}, {334, 1}, {340, 12}, {340, 123}, {340, 145}, {342, 2}, {342, 121}, {348, 13}, {348, 131}, {350, 3}, {350, 129}, {355, 2}, {355, 121}, {356, 14}, {356, 122}, {356, 148}, {357, 12}, {357, 123}, {357, 145}, {358, 5}, {358, 124}, {359, 46}, {359, 125}, {360, 106}, {360, 126}, {361, 100}, {361, 127}, {362, 67}, {362, 128}, {363, 3}, {363, 129}, {364, 15}, {364, 130}, {364, 139}, {365, 13}, {365, 131}, {366, 6}, {366, 132}, {366, 137}, {367, 47}, {367, 133}, {368, 107}, {368, 134}, {369, 101}, {369, 135}, {370, 68}, {370, 136}, {371, 6}, {371, 132}, {371, 137}, {372, 16}, {372, 138}, {373, 15}, {373, 130}, {373, 139}, {374, 8}, {374, 140}, {375, 48}, {375, 141}, {376, 108}, {376, 142}, {377, 102}, {377, 143}, {378, 69}, {378, 144}, {380, 17}, {382, 11}, {388, 18}, {388, 147}, {390, 12}, {390, 123}, {390, 145}, {395, 12}, {395, 123}, {395, 145}, {396, 19}, {396, 146}, {397, 18}, {397, 147}, {398, 14}, {398, 122}, {398, 148}, {399, 49}, {399, 149}, {400, 109}, {400, 150}, {401, 103}, {401, 151}, {402, 70}, {402, 152}, {404, 20}, {406, 17}, {412, 27}, {414, 21}, {420, 28}, {420, 155}, {422, 22}, {422, 153}, {427, 22}, {427, 153}, {428, 29}, {428, 154}, {429, 28}, {429, 155}, {430, 24}, {430, 156}, {431, 50}, {431, 157}, {432, 110}, {432, 158}, {432, 184}, {433, 104}, {433, 159}, {433, 181}, {434, 71}, {434, 160}, {436, 30}, {438, 27}, {444, 34}, {446, 31}, {452, 42}, {454, 36}, {460, 43}, {460, 163}, {462, 37}, {462, 161}, {467, 37}, {467, 161}, {468, 44}, {468, 162}, {469, 43}, {469, 163}, {470, 39}, {470, 164}, {471, 55}, {471, 165}, {472, 111}, {472, 166}, {472, 175}, {473, 105}, {473, 167}, {474, 76}, {474, 168}, {474, 173}, {476, 45}, {478, 42}, {484, 49}, {484, 149}, {486, 46}, {486, 125}, {492, 54}, {494, 51}, {500, 63}, {502, 57}, {508, 64}, {508, 171}, {510, 58}, {510, 169}, {515, 58}, {515, 169}, {516, 65}, {516, 170}, {517, 64}, {517, 171}, {518, 60}, {518, 172}, {519, 76}, {519, 168}, {519, 173}, {520, 112}, {520, 174}, {521, 111}, {521, 166}, {521, 175}, {522, 82}, {522, 176}, {524, 66}, {526, 63}, {532, 70}, {532, 152}, {534, 67}, {534, 128}, {540, 75}, {542, 72}, {548, 81}, {550, 78}, {556, 91}, {558, 85}, {564, 92}, {564, 179}, {566, 86}, {566, 177}, {571, 86}, {571, 177}, {572, 93}, {572, 178}, {573, 92}, {573, 179}, {574, 88}, {574, 180}, {575, 104}, {575, 159}, {575, 181}, {576, 119}, {576, 182}, {577, 118}, {577, 183}, {578, 110}, {578, 158}, {578, 184}, {580, 94}, {582, 91}, {588, 98}, {590, 95}, {596, 103}, {596, 151}, {598, 100}, {598, 127}, {604, 109}, {604, 150}, {606, 106}, {606, 126}, {612, 116}, {614, 113}, {620, 12}, {620, 123}, {620, 145}, {621, 19}, {621, 146}, {623, 18}, {623, 147}, {625, 2}, {625, 121}, {626, 14}, {626, 122}, {626, 148}, {627, 12}, {627, 123}, {627, 145}, {628, 5}, {628, 124}, {630, 49}, {630, 149}, {632, 46}, {632, 125}, {635, 109}, {635, 150}, {637, 106}, {637, 126}, {641, 103}, {641, 151}, {643, 100}, {643, 127}, {648, 70}, {648, 152}, {650, 67}, {650, 128}, {657, 185}, {665, 186}, {671, 185}, {673, 187}, {681, 188}, {689, 189}, {697, 190}, {705, 191}, {713, 192}, {719, 12}, {719, 123}, {719, 145}}, {{21, 185}, {24, 187}, {340, 185}, {357, 185}, {364, 187}, {373, 187}, {390, 185}, {395, 185}, {620, 185}, {627, 185}, {663, 2}, {663, 121}, {664, 3}, {664, 129}, {665, 6}, {665, 132}, {665, 137}, {666, 12}, {666, 123}, {666, 145}, {667, 22}, {667, 153}, {668, 37}, {668, 161}, {669, 58}, {669, 169}, {670, 86}, {670, 177}, {679, 11}, {680, 12}, {680, 123}, {680, 145}, {681, 14}, {681, 122}, {681, 148}, {682, 17}, {683, 27}, {684, 42}, {685, 63}, {686, 91}, {719, 185}}, {{22, 186}, {30, 188}, {348, 186}, {365, 186}, {388, 188}, {397, 188}, {623, 188}, {655, 1}, {656, 2}, {656, 121}, {657, 5}, {657, 124}, {658, 11}, {659, 21}, {660, 36}, {661, 57}, {662, 85}, {671, 5}, {671, 124}, {672, 6}, {672, 132}, {672, 137}, {673, 8}, {673, 140}, {674, 14}, {674, 122}, {674, 148}, {675, 24}, {675, 156}, {676, 39}, {676, 164}, {677, 60}, {677, 172}, {678, 88}, {678, 180}}, {{17, 1}, {18, 2}, {18, 121}, {19, 3}, {19, 129}, {21, 5}, {21, 124}, {22, 6}, {22, 132}, {22, 137}, {24, 8}, {24, 140}, {27, 11}, {28, 12}, {28, 123}, {28, 145}, {30, 14}, {30, 122}, {30, 148}, {33, 17}, {47, 21}, {48, 22}, {48, 153}, {50, 24}, {50, 156}, {53, 27}, {63, 31}, {82, 36}, {83, 37}, {83, 161}, {85, 39}, {85, 164}, {88, 42}, {98, 46}, {98, 125}, {113, 51}, {138, 57}, {139, 58}, {139, 169}, {141, 60}, {141, 172}, {144, 63}, {154, 67}, {154, 128}, {169, 72}, {190, 78}, {222, 85}, {223, 86}, {223, 177}, {225, 88}, {225, 180}, {228, 91}, {238, 95}, {253, 100}, {253, 127}, {274, 106}, {274, 126}, {302, 113}, {333, 1}, {340, 5}, {340, 124}, {341, 2}, {341, 121}, {348, 6}, {348, 132}, {348, 137}, {349, 3}, {349, 129}, {357, 5}, {357, 124}, {364, 8}, {364, 140}, {365, 6}, {365, 132}, {365, 137}, {373, 8}, {373, 140}, {379, 1}, {381, 11}, {387, 2}, {387, 121}, {388, 14}, {388, 122}, {388, 148}, {389, 12}, {389, 123}, {389, 145}, {390, 5}, {390, 124}, {391, 46}, {391, 125}, {392, 106}, {392, 126}, {393, 100}, {393, 127}, {394, 67}, {394, 128}, {395, 5}, {395, 124}, {397, 14}, {397, 122}, {397, 148}, {403, 11}, {405, 17}, {413, 21}, {420, 24}, {420, 156}, {421, 22}, {421, 153}, {429, 24}, {429, 156}, {435, 21}, {437, 27}, {445, 31}, {453, 36}, {460, 39}, {460, 164}, {461, 37}, {461, 161}, {469, 39}, {469, 164}, {475, 36}, {477, 42}, {485, 46}, {485, 125}, {493, 51}, {501, 57}, {508, 60}, {508, 172}, {509, 58}, {509, 169}, {517, 60}, {517, 172}, {523, 57}, {525, 63}, {533, 67}, {533, 128}, {541, 72}, {549, 78}, {557, 85}, {564, 88}, {564, 180}, {565, 86}, {565, 177}, {573, 88}, {573, 180}, {579, 85}, {581, 91}, {589, 95}, {597, 100}, {597, 127}, {605, 106}, {605, 126}, {613, 113}, {620, 5}, {620, 124}, {622, 2}, {622, 121}, {623, 14}, {623, 122}, {623, 148}, {624, 12}, {624, 123}, {624, 145}, {627, 5}, {627, 124}, {631, 46}, {631, 125}, {636, 106}, {636, 126}, {642, 100}, {642, 127}, {649, 67}, {649, 128}, {719, 5}, {719, 124}}}","{{{6, 1}, {7, 2}, {8, 3}, {9, 4}, {10, 5}, {10, 22}, {11, 6}, {11, 23}, {12, 7}, {13, 8}, {13, 25}, {14, 9}, {15, 10}, {20, 11}, {21, 12}, {21, 36}, {22, 13}, {22, 37}, {23, 14}, {23, 28}, {23, 46}, {24, 15}, {24, 39}, {24, 47}, {25, 16}, {25, 48}, {29, 17}, {30, 18}, {30, 42}, {31, 19}, {31, 49}, {34, 20}, {37, 1}, {38, 2}, {39, 3}, {40, 21}, {41, 5}, {41, 22}, {42, 6}, {42, 23}, {43, 24}, {43, 32}, {44, 8}, {44, 25}, {45, 26}, {47, 11}, {48, 12}, {48, 36}, {49, 27}, {50, 14}, {50, 28}, {50, 46}, {51, 29}, {51, 50}, {53, 17}, {54, 30}, {57, 21}, {58, 5}, {58, 22}, {59, 31}, {60, 24}, {60, 32}, {61, 33}, {63, 27}, {64, 34}, {67, 31}, {68, 35}, {75, 12}, {75, 36}, {76, 13}, {76, 37}, {77, 38}, {78, 15}, {78, 39}, {78, 47}, {79, 40}, {80, 41}, {84, 18}, {84, 42}, {85, 43}, {85, 51}, {86, 44}, {86, 55}, {89, 45}, {91, 11}, {92, 12}, {92, 36}, {93, 13}, {93, 37}, {94, 14}, {94, 28}, {94, 46}, {95, 15}, {95, 39}, {95, 47}, {96, 16}, {96, 48}, {97, 17}, {98, 18}, {98, 42}, {99, 19}, {99, 49}, {100, 20}, {101, 27}, {102, 14}, {102, 28}, {102, 46}, {103, 29}, {103, 50}, {104, 30}, {105, 34}, {109, 43}, {109, 51}, {110, 52}, {111, 53}, {114, 54}, {116, 18}, {116, 42}, {117, 43}, {117, 51}, {118, 44}, {118, 55}, {119, 45}, {120, 19}, {120, 49}, {123, 56}, {125, 54}, {131, 57}, {131, 86}, {132, 58}, {132, 87}, {133, 59}, {134, 60}, {134, 68}, {134, 89}, {135, 61}, {136, 62}, {140, 63}, {140, 92}, {140, 100}, {141, 64}, {141, 72}, {141, 101}, {142, 65}, {142, 76}, {142, 102}, {145, 66}, {145, 103}, {147, 85}, {148, 57}, {148, 86}, {149, 58}, {149, 87}, {150, 67}, {150, 88}, {150, 96}, {151, 60}, {151, 68}, {151, 89}, {152, 69}, {152, 90}, {153, 91}, {154, 63}, {154, 92}, {154, 100}, {155, 70}, {155, 93}, {155, 104}, {156, 94}, {157, 95}, {158, 67}, {158, 88}, {158, 96}, {159, 71}, {159, 97}, {160, 98}, {161, 99}, {165, 64}, {165, 72}, {165, 101}, {166, 73}, {167, 74}, {170, 75}, {170, 105}, {172, 63}, {172, 92}, {172, 100}, {173, 64}, {173, 72}, {173, 101}, {174, 65}, {174, 76}, {174, 102}, {175, 66}, {175, 103}, {176, 70}, {176, 93}, {176, 104}, {179, 77}, {181, 75}, {181, 105}, {186, 78}, {186, 107}, {187, 79}, {188, 80}, {191, 81}, {191, 111}, {193, 106}, {193, 114}, {194, 78}, {194, 107}, {195, 82}, {195, 108}, {196, 109}, {196, 118}, {197, 110}, {197, 115}, {200, 83}, {202, 81}, {202, 111}, {206, 84}, {208, 112}, {215, 85}, {216, 57}, {216, 86}, {217, 58}, {217, 87}, {218, 67}, {218, 88}, {218, 96}, {219, 60}, {219, 68}, {219, 89}, {220, 69}, {220, 90}, {224, 91}, {225, 63}, {225, 92}, {225, 100}, {226, 70}, {226, 93}, {226, 104}, {229, 94}, {232, 85}, {233, 57}, {233, 86}, {234, 95}, {235, 67}, {235, 88}, {235, 96}, {236, 71}, {236, 97}, {238, 91}, {239, 98}, {242, 95}, {243, 99}, {249, 63}, {249, 92}, {249, 100}, {250, 64}, {250, 72}, {250, 101}, {251, 65}, {251, 76}, {251, 102}, {254, 66}, {254, 103}, {256, 91}, {257, 63}, {257, 92}, {257, 100}, {258, 70}, {258, 93}, {258, 104}, {259, 94}, {260, 98}, {263, 75}, {263, 105}, {265, 66}, {265, 103}, {270, 106}, {270, 114}, {271, 78}, {271, 107}, {272, 82}, {272, 108}, {275, 109}, {275, 118}, {277, 113}, {278, 106}, {278, 114}, {279, 110}, {279, 115}, {280, 116}, {281, 117}, {284, 81}, {284, 111}, {286, 109}, {286, 118}, {290, 112}, {292, 119}, {298, 113}, {299, 106}, {299, 114}, {300, 110}, {300, 115}, {303, 116}, {306, 113}, {307, 117}, {312, 109}, {312, 118}, {314, 116}, {318, 119}, {320, 120}, {325, 120}, {335, 121}, {336, 122}, {337, 123}, {338, 124}, {338, 132}, {339, 125}, {340, 126}, {344, 127}, {345, 128}, {345, 136}, {346, 129}, {346, 140}, {349, 130}, {352, 121}, {353, 122}, {354, 131}, {355, 124}, {355, 132}, {356, 133}, {358, 127}, {359, 134}, {362, 131}, {363, 135}, {369, 128}, {369, 136}, {370, 137}, {371, 138}, {374, 139}, {376, 127}, {377, 128}, {377, 136}, {378, 129}, {378, 140}, {379, 130}, {380, 134}, {383, 141}, {385, 139}, {390, 142}, {390, 150}, {391, 143}, {392, 144}, {395, 145}, {395, 154}, {397, 149}, {398, 142}, {398, 150}, {399, 146}, {399, 151}, {400, 152}, {401, 153}, {404, 147}, {406, 145}, {406, 154}, {410, 148}, {412, 155}, {418, 149}, {419, 142}, {419, 150}, {420, 146}, {420, 151}, {423, 152}, {426, 149}, {427, 153}, {432, 145}, {432, 154}, {434, 152}, {438, 155}, {440, 156}, {445, 156}, {454, 157}, {455, 158}, {456, 159}, {459, 160}, {462, 157}, {463, 161}, {468, 162}, {470, 160}, {474, 163}, {476, 164}, {481, 164}, {489, 165}, {500, 166}, {501, 167}, {502, 168}, {503, 169}, {503, 177}, {504, 170}, {505, 171}, {509, 172}, {510, 173}, {510, 181}, {511, 174}, {511, 185}, {514, 175}, {517, 166}, {518, 167}, {519, 176}, {520, 169}, {520, 177}, {521, 178}, {523, 172}, {524, 179}, {527, 176}, {528, 180}, {534, 173}, {534, 181}, {535, 182}, {536, 183}, {539, 184}, {541, 172}, {542, 173}, {542, 181}, {543, 174}, {543, 185}, {544, 175}, {545, 179}, {548, 186}, {550, 184}, {555, 187}, {555, 195}, {556, 188}, {557, 189}, {560, 190}, {560, 199}, {562, 194}, {563, 187}, {563, 195}, {564, 191}, {564, 196}, {565, 197}, {566, 198}, {569, 192}, {571, 190}, {571, 199}, {575, 193}, {577, 200}, {583, 194}, {584, 187}, {584, 195}, {585, 191}, {585, 196}, {588, 197}, {591, 194}, {592, 198}, {597, 190}, {597, 199}, {599, 197}, {603, 200}, {605, 201}, {610, 201}, {619, 202}, {620, 203}, {621, 204}, {624, 205}, {627, 202}, {628, 206}, {633, 207}, {635, 205}, {639, 208}, {641, 209}, {646, 209}, {654, 210}, {664, 211}, {665, 212}, {666, 213}, {669, 214}, {672, 211}, {673, 215}, {678, 216}, {680, 214}, {684, 217}, {686, 218}, {691, 218}, {699, 219}, {708, 220}, {720, 221}, {721, 222}, {722, 223}, {723, 224}, {723, 232}, {724, 225}, {725, 226}, {729, 227}, {730, 228}, {730, 236}, {731, 229}, {731, 240}, {734, 230}, {737, 221}, {738, 222}, {739, 231}, {740, 224}, {740, 232}, {741, 233}, {743, 227}, {744, 234}, {747, 231}, {748, 235}, {754, 228}, {754, 236}, {755, 237}, {756, 238}, {759, 239}, {761, 227}, {762, 228}, {762, 236}, {763, 229}, {763, 240}, {764, 230}, {765, 234}, {768, 241}, {770, 239}, {775, 242}, {775, 250}, {776, 243}, {777, 244}, {780, 245}, {780, 254}, {782, 249}, {783, 242}, {783, 250}, {784, 246}, {784, 251}, {785, 252}, {786, 253}, {789, 247}, {791, 245}, {791, 254}, {795, 248}, {797, 255}, {803, 249}, {804, 242}, {804, 250}, {805, 246}, {805, 251}, {808, 252}, {811, 249}, {812, 253}, {817, 245}, {817, 254}, {819, 252}, {823, 255}, {825, 256}, {830, 256}, {839, 257}, {839, 410}, {840, 258}, {840, 411}, {841, 259}, {841, 412}, {844, 260}, {844, 413}, {847, 257}, {847, 410}, {848, 261}, {848, 414}, {853, 262}, {853, 415}, {855, 260}, {855, 413}, {859, 263}, {859, 416}, {861, 264}, {861, 417}, {866, 264}, {866, 417}, {874, 265}, {874, 418}, {884, 266}, {885, 267}, {886, 268}, {889, 269}, {892, 266}, {893, 270}, {898, 271}, {900, 269}, {904, 272}, {906, 273}, {911, 273}, {919, 274}, {919, 419}, {928, 275}, {939, 276}, {940, 277}, {941, 278}, {944, 279}, {947, 276}, {948, 280}, {953, 281}, {955, 279}, {959, 282}, {961, 283}, {966, 283}, {974, 284}, {974, 429}, {983, 285}, {993, 286}, {1006, 287}, {1007, 288}, {1008, 289}, {1009, 290}, {1009, 298}, {1010, 291}, {1011, 292}, {1015, 293}, {1016, 294}, {1016, 302}, {1017, 295}, {1017, 306}, {1020, 296}, {1023, 287}, {1024, 288}, {1025, 297}, {1026, 290}, {1026, 298}, {1027, 299}, {1029, 293}, {1030, 300}, {1033, 297}, {1034, 301}, {1040, 294}, {1040, 302}, {1041, 303}, {1042, 304}, {1045, 305}, {1047, 293}, {1048, 294}, {1048, 302}, {1049, 295}, {1049, 306}, {1050, 296}, {1051, 300}, {1054, 307}, {1056, 305}, {1061, 308}, {1061, 316}, {1062, 309}, {1063, 310}, {1066, 311}, {1066, 320}, {1068, 315}, {1069, 308}, {1069, 316}, {1070, 312}, {1070, 317}, {1071, 318}, {1072, 319}, {1075, 313}, {1077, 311}, {1077, 320}, {1081, 314}, {1083, 321}, {1089, 315}, {1090, 308}, {1090, 316}, {1091, 312}, {1091, 317}, {1094, 318}, {1097, 315}, {1098, 319}, {1103, 311}, {1103, 320}, {1105, 318}, {1109, 321}, {1111, 322}, {1116, 322}, {1125, 323}, {1126, 324}, {1127, 325}, {1130, 326}, {1133, 323}, {1134, 327}, {1139, 328}, {1141, 326}, {1145, 329}, {1147, 330}, {1152, 330}, {1160, 331}, {1170, 332}, {1170, 492}, {1171, 333}, {1171, 493}, {1172, 334}, {1172, 494}, {1175, 335}, {1175, 495}, {1178, 332}, {1178, 492}, {1179, 336}, {1179, 496}, {1184, 337}, {1184, 497}, {1186, 335}, {1186, 495}, {1190, 338}, {1190, 498}, {1192, 339}, {1192, 499}, {1197, 339}, {1197, 499}, {1205, 340}, {1205, 500}, {1214, 341}, {1214, 509}, {1225, 342}, {1225, 534}, {1226, 343}, {1226, 535}, {1227, 344}, {1227, 536}, {1230, 345}, {1230, 537}, {1233, 342}, {1233, 534}, {1234, 346}, {1234, 538}, {1239, 347}, {1239, 539}, {1241, 345}, {1241, 537}, {1245, 348}, {1245, 540}, {1247, 349}, {1247, 541}, {1252, 349}, {1252, 541}, {1260, 350}, {1260, 440}, {1260, 542}, {1269, 351}, {1269, 519}, {1269, 543}, {1279, 352}, {1279, 544}, {1291, 353}, {1292, 354}, {1293, 355}, {1296, 356}, {1299, 353}, {1300, 357}, {1305, 358}, {1307, 356}, {1311, 359}, {1313, 360}, {1318, 360}, {1326, 361}, {1335, 362}, {1335, 530}, {1345, 363}, {1345, 545}, {1356, 364}, {1370, 365}, {1371, 366}, {1372, 367}, {1373, 368}, {1373, 376}, {1374, 369}, {1375, 370}, {1379, 371}, {1380, 372}, {1380, 380}, {1381, 373}, {1381, 384}, {1384, 374}, {1387, 365}, {1388, 366}, {1389, 375}, {1390, 368}, {1390, 376}, {1391, 377}, {1393, 371}, {1394, 378}, {1397, 375}, {1398, 379}, {1404, 372}, {1404, 380}, {1405, 381}, {1406, 382}, {1409, 383}, {1411, 371}, {1412, 372}, {1412, 380}, {1413, 373}, {1413, 384}, {1414, 374}, {1415, 378}, {1418, 385}, {1420, 383}, {1425, 386}, {1425, 394}, {1426, 387}, {1427, 388}, {1430, 389}, {1430, 398}, {1432, 393}, {1433, 386}, {1433, 394}, {1434, 390}, {1434, 395}, {1435, 396}, {1436, 397}, {1439, 391}, {1441, 389}, {1441, 398}, {1445, 392}, {1447, 399}, {1453, 393}, {1454, 386}, {1454, 394}, {1455, 390}, {1455, 395}, {1458, 396}, {1461, 393}, {1462, 397}, {1467, 389}, {1467, 398}, {1469, 396}, {1473, 399}, {1475, 400}, {1480, 400}, {1489, 401}, {1490, 402}, {1491, 403}, {1494, 404}, {1497, 401}, {1498, 405}, {1503, 406}, {1505, 404}, {1509, 407}, {1511, 408}, {1516, 408}, {1524, 409}, {1534, 257}, {1534, 410}, {1535, 258}, {1535, 411}, {1536, 259}, {1536, 412}, {1539, 260}, {1539, 413}, {1542, 257}, {1542, 410}, {1543, 261}, {1543, 414}, {1548, 262}, {1548, 415}, {1550, 260}, {1550, 413}, {1554, 263}, {1554, 416}, {1556, 264}, {1556, 417}, {1561, 264}, {1561, 417}, {1569, 265}, {1569, 418}, {1578, 274}, {1578, 419}, {1589, 420}, {1590, 421}, {1591, 422}, {1594, 423}, {1597, 420}, {1598, 424}, {1603, 425}, {1605, 423}, {1609, 426}, {1611, 427}, {1616, 427}, {1624, 428}, {1624, 452}, {1633, 284}, {1633, 429}, {1643, 430}, {1655, 431}, {1656, 432}, {1657, 433}, {1660, 434}, {1663, 431}, {1664, 435}, {1669, 436}, {1671, 434}, {1675, 437}, {1677, 438}, {1682, 438}, {1690, 439}, {1699, 350}, {1699, 440}, {1699, 542}, {1709, 441}, {1709, 546}, {1720, 442}, {1733, 443}, {1734, 444}, {1735, 445}, {1738, 446}, {1741, 443}, {1742, 447}, {1747, 448}, {1749, 446}, {1753, 449}, {1755, 450}, {1760, 450}, {1768, 451}, {1777, 428}, {1777, 452}, {1787, 453}, {1798, 454}, {1810, 455}, {1825, 456}, {1826, 457}, {1827, 458}, {1828, 459}, {1828, 467}, {1829, 460}, {1830, 461}, {1834, 462}, {1835, 463}, {1835, 471}, {1836, 464}, {1836, 475}, {1839, 465}, {1842, 456}, {1843, 457}, {1844, 466}, {1845, 459}, {1845, 467}, {1846, 468}, {1848, 462}, {1849, 469}, {1852, 466}, {1853, 470}, {1859, 463}, {1859, 471}, {1860, 472}, {1861, 473}, {1864, 474}, {1866, 462}, {1867, 463}, {1867, 471}, {1868, 464}, {1868, 475}, {1869, 465}, {1870, 469}, {1873, 476}, {1875, 474}, {1880, 477}, {1880, 485}, {1881, 478}, {1882, 479}, {1885, 480}, {1885, 489}, {1887, 484}, {1888, 477}, {1888, 485}, {1889, 481}, {1889, 486}, {1890, 487}, {1891, 488}, {1894, 482}, {1896, 480}, {1896, 489}, {1900, 483}, {1902, 490}, {1908, 484}, {1909, 477}, {1909, 485}, {1910, 481}, {1910, 486}, {1913, 487}, {1916, 484}, {1917, 488}, {1922, 480}, {1922, 489}, {1924, 487}, {1928, 490}, {1930, 491}, {1935, 491}, {1944, 332}, {1944, 492}, {1945, 333}, {1945, 493}, {1946, 334}, {1946, 494}, {1949, 335}, {1949, 495}, {1952, 332}, {1952, 492}, {1953, 336}, {1953, 496}, {1958, 337}, {1958, 497}, {1960, 335}, {1960, 495}, {1964, 338}, {1964, 498}, {1966, 339}, {1966, 499}, {1971, 339}, {1971, 499}, {1979, 340}, {1979, 500}, {1989, 501}, {1990, 502}, {1991, 503}, {1994, 504}, {1997, 501}, {1998, 505}, {2003, 506}, {2005, 504}, {2009, 507}, {2011, 508}, {2016, 508}, {2024, 341}, {2024, 509}, {2033, 510}, {2044, 511}, {2045, 512}, {2046, 513}, {2049, 514}, {2052, 511}, {2053, 515}, {2058, 516}, {2060, 514}, {2064, 517}, {2066, 518}, {2071, 518}, {2079, 351}, {2079, 519}, {2079, 543}, {2088, 520}, {2098, 521}, {2110, 522}, {2111, 523}, {2112, 524}, {2115, 525}, {2118, 522}, {2119, 526}, {2124, 527}, {2126, 525}, {2130, 528}, {2132, 529}, {2137, 529}, {2145, 362}, {2145, 530}, {2154, 531}, {2154, 555}, {2164, 532}, {2164, 559}, {2175, 533}, {2188, 342}, {2188, 534}, {2189, 343}, {2189, 535}, {2190, 344}, {2190, 536}, {2193, 345}, {2193, 537}, {2196, 342}, {2196, 534}, {2197, 346}, {2197, 538}, {2202, 347}, {2202, 539}, {2204, 345}, {2204, 537}, {2208, 348}, {2208, 540}, {2210, 349}, {2210, 541}, {2215, 349}, {2215, 541}, {2223, 350}, {2223, 440}, {2223, 542}, {2232, 351}, {2232, 519}, {2232, 543}, {2242, 352}, {2242, 544}, {2253, 363}, {2253, 545}, {2265, 441}, {2265, 546}, {2279, 547}, {2280, 548}, {2281, 549}, {2284, 550}, {2287, 547}, {2288, 551}, {2293, 552}, {2295, 550}, {2299, 553}, {2301, 554}, {2306, 554}, {2314, 531}, {2314, 555}, {2323, 556}, {2333, 557}, {2344, 558}, {2356, 532}, {2356, 559}, {2369, 560}, {2385, 561}, {2386, 562}, {2387, 563}, {2388, 564}, {2388, 572}, {2389, 565}, {2390, 566}, {2394, 567}, {2395, 568}, {2395, 576}, {2396, 569}, {2396, 580}, {2399, 570}, {2402, 561}, {2403, 562}, {2404, 571}, {2405, 564}, {2405, 572}, {2406, 573}, {2408, 567}, {2409, 574}, {2412, 571}, {2413, 575}, {2419, 568}, {2419, 576}, {2420, 577}, {2421, 578}, {2424, 579}, {2426, 567}, {2427, 568}, {2427, 576}, {2428, 569}, {2428, 580}, {2429, 570}, {2430, 574}, {2433, 581}, {2435, 579}, {2440, 582}, {2440, 590}, {2441, 583}, {2442, 584}, {2445, 585}, {2445, 594}, {2447, 589}, {2448, 582}, {2448, 590}, {2449, 586}, {2449, 591}, {2450, 592}, {2451, 593}, {2454, 587}, {2456, 585}, {2456, 594}, {2460, 588}, {2462, 595}, {2468, 589}, {2469, 582}, {2469, 590}, {2470, 586}, {2470, 591}, {2473, 592}, {2476, 589}, {2477, 593}, {2482, 585}, {2482, 594}, {2484, 592}, {2488, 595}, {2490, 596}, {2495, 596}, {2504, 597}, {2504, 726}, {2505, 598}, {2505, 727}, {2506, 599}, {2506, 728}, {2509, 600}, {2509, 729}, {2512, 597}, {2512, 726}, {2513, 601}, {2513, 730}, {2518, 602}, {2518, 731}, {2520, 600}, {2520, 729}, {2524, 603}, {2524, 732}, {2526, 604}, {2526, 733}, {2531, 604}, {2531, 733}, {2539, 605}, {2539, 734}, {2549, 606}, {2550, 607}, {2551, 608}, {2554, 609}, {2557, 606}, {2558, 610}, {2563, 611}, {2565, 609}, {2569, 612}, {2571, 613}, {2576, 613}, {2584, 614}, {2584, 735}, {2593, 615}, {2604, 616}, {2605, 617}, {2606, 618}, {2609, 619}, {2612, 616}, {2613, 620}, {2618, 621}, {2620, 619}, {2624, 622}, {2626, 623}, {2631, 623}, {2639, 624}, {2639, 648}, {2639, 745}, {2648, 625}, {2658, 626}, {2670, 627}, {2670, 772}, {2671, 628}, {2671, 773}, {2672, 629}, {2672, 774}, {2675, 630}, {2675, 775}, {2678, 627}, {2678, 772}, {2679, 631}, {2679, 776}, {2684, 632}, {2684, 777}, {2686, 630}, {2686, 775}, {2690, 633}, {2690, 778}, {2692, 634}, {2692, 779}, {2697, 634}, {2697, 779}, {2705, 635}, {2705, 756}, {2705, 780}, {2714, 636}, {2714, 660}, {2714, 781}, {2724, 637}, {2724, 664}, {2724, 782}, {2735, 638}, {2735, 783}, {2748, 639}, {2748, 736}, {2749, 640}, {2749, 737}, {2750, 641}, {2750, 738}, {2753, 642}, {2753, 739}, {2756, 639}, {2756, 736}, {2757, 643}, {2757, 740}, {2762, 644}, {2762, 741}, {2764, 642}, {2764, 739}, {2768, 645}, {2768, 742}, {2770, 646}, {2770, 743}, {2775, 646}, {2775, 743}, {2783, 647}, {2783, 744}, {2783, 768}, {2792, 624}, {2792, 648}, {2792, 745}, {2802, 649}, {2802, 746}, {2813, 650}, {2813, 757}, {2813, 784}, {2825, 651}, {2825, 769}, {2839, 652}, {2840, 653}, {2841, 654}, {2844, 655}, {2847, 652}, {2848, 656}, {2853, 657}, {2855, 655}, {2859, 658}, {2861, 659}, {2866, 659}, {2874, 636}, {2874, 660}, {2874, 781}, {2883, 661}, {2893, 662}, {2904, 663}, {2904, 785}, {2916, 637}, {2916, 664}, {2916, 782}, {2929, 665}, {2944, 666}, {2945, 667}, {2946, 668}, {2949, 669}, {2952, 666}, {2953, 670}, {2958, 671}, {2960, 669}, {2964, 672}, {2966, 673}, {2971, 673}, {2979, 674}, {2979, 795}, {2988, 675}, {2998, 676}, {3009, 677}, {3009, 799}, {3021, 678}, {3021, 796}, {3034, 679}, {3048, 680}, {3065, 681}, {3066, 682}, {3067, 683}, {3068, 684}, {3068, 692}, {3069, 685}, {3070, 686}, {3074, 687}, {3075, 688}, {3075, 696}, {3076, 689}, {3076, 700}, {3079, 690}, {3082, 681}, {3083, 682}, {3084, 691}, {3085, 684}, {3085, 692}, {3086, 693}, {3088, 687}, {3089, 694}, {3092, 691}, {3093, 695}, {3099, 688}, {3099, 696}, {3100, 697}, {3101, 698}, {3104, 699}, {3106, 687}, {3107, 688}, {3107, 696}, {3108, 689}, {3108, 700}, {3109, 690}, {3110, 694}, {3113, 701}, {3115, 699}, {3120, 702}, {3120, 710}, {3121, 703}, {3122, 704}, {3125, 705}, {3125, 714}, {3127, 709}, {3128, 702}, {3128, 710}, {3129, 706}, {3129, 711}, {3130, 712}, {3131, 713}, {3134, 707}, {3136, 705}, {3136, 714}, {3140, 708}, {3142, 715}, {3148, 709}, {3149, 702}, {3149, 710}, {3150, 706}, {3150, 711}, {3153, 712}, {3156, 709}, {3157, 713}, {3162, 705}, {3162, 714}, {3164, 712}, {3168, 715}, {3170, 716}, {3175, 716}, {3184, 717}, {3185, 718}, {3186, 719}, {3189, 720}, {3192, 717}, {3193, 721}, {3198, 722}, {3200, 720}, {3204, 723}, {3206, 724}, {3211, 724}, {3219, 725}, {3229, 597}, {3229, 726}, {3230, 598}, {3230, 727}, {3231, 599}, {3231, 728}, {3234, 600}, {3234, 729}, {3237, 597}, {3237, 726}, {3238, 601}, {3238, 730}, {3243, 602}, {3243, 731}, {3245, 600}, {3245, 729}, {3249, 603}, {3249, 732}, {3251, 604}, {3251, 733}, {3256, 604}, {3256, 733}, {3264, 605}, {3264, 734}, {3273, 614}, {3273, 735}, {3284, 639}, {3284, 736}, {3285, 640}, {3285, 737}, {3286, 641}, {3286, 738}, {3289, 642}, {3289, 739}, {3292, 639}, {3292, 736}, {3293, 643}, {3293, 740}, {3298, 644}, {3298, 741}, {3300, 642}, {3300, 739}, {3304, 645}, {3304, 742}, {3306, 646}, {3306, 743}, {3311, 646}, {3311, 743}, {3319, 647}, {3319, 744}, {3319, 768}, {3328, 624}, {3328, 648}, {3328, 745}, {3338, 649}, {3338, 746}, {3350, 747}, {3351, 748}, {3352, 749}, {3355, 750}, {3358, 747}, {3359, 751}, {3364, 752}, {3366, 750}, {3370, 753}, {3372, 754}, {3377, 754}, {3385, 755}, {3394, 635}, {3394, 756}, {3394, 780}, {3404, 650}, {3404, 757}, {3404, 784}, {3415, 758}, {3428, 759}, {3429, 760}, {3430, 761}, {3433, 762}, {3436, 759}, {3437, 763}, {3442, 764}, {3444, 762}, {3448, 765}, {3450, 766}, {3455, 766}, {3463, 767}, {3472, 647}, {3472, 744}, {3472, 768}, {3482, 651}, {3482, 769}, {3493, 770}, {3505, 771}, {3519, 627}, {3519, 772}, {3520, 628}, {3520, 773}, {3521, 629}, {3521, 774}, {3524, 630}, {3524, 775}, {3527, 627}, {3527, 772}, {3528, 631}, {3528, 776}, {3533, 632}, {3533, 777}, {3535, 630}, {3535, 775}, {3539, 633}, {3539, 778}, {3541, 634}, {3541, 779}, {3546, 634}, {3546, 779}, {3554, 635}, {3554, 756}, {3554, 780}, {3563, 636}, {3563, 660}, {3563, 781}, {3573, 637}, {3573, 664}, {3573, 782}, {3584, 638}, {3584, 783}, {3596, 650}, {3596, 757}, {3596, 784}, {3609, 663}, {3609, 785}, {3624, 786}, {3625, 787}, {3626, 788}, {3629, 789}, {3632, 786}, {3633, 790}, {3638, 791}, {3640, 789}, {3644, 792}, {3646, 793}, {3651, 793}, {3659, 794}, {3659, 810}, {3668, 674}, {3668, 795}, {3678, 678}, {3678, 796}, {3689, 797}, {3689, 814}, {3701, 798}, {3701, 811}, {3714, 677}, {3714, 799}, {3728, 800}, {3744, 801}, {3745, 802}, {3746, 803}, {3749, 804}, {3752, 801}, {3753, 805}, {3758, 806}, {3760, 804}, {3764, 807}, {3766, 808}, {3771, 808}, {3779, 809}, {3788, 794}, {3788, 810}, {3798, 798}, {3798, 811}, {3809, 812}, {3821, 813}, {3834, 797}, {3834, 814}, {3848, 815}, {3863, 816}, {3913, 817}, {3914, 818}, {3915, 819}, {3916, 820}, {3917, 821}, {3918, 822}, {3919, 823}, {3920, 824}, {3921, 825}, {3922, 826}, {3923, 827}, {3924, 828}, {3925, 829}, {3926, 830}, {3927, 831}, {3928, 832}, {3929, 833}, {3930, 834}, {3931, 835}, {3932, 836}, {3933, 837}, {3934, 838}, {3935, 839}, {3936, 840}, {3937, 841}, {3938, 842}, {3939, 843}, {3940, 844}, {3941, 845}, {3942, 846}, {3943, 847}, {3944, 848}, {3945, 849}, {3946, 850}, {3947, 851}, {3948, 852}, {3963, 901}, {3973, 853}, {3974, 854}, {3975, 855}, {3976, 856}, {3977, 857}, {3978, 858}, {3979, 859}, {3980, 860}, {3981, 861}, {3982, 862}, {3983, 863}, {3984, 864}, {4009, 817}, {4010, 818}, {4011, 819}, {4012, 820}, {4013, 821}, {4014, 822}, {4015, 823}, {4016, 824}, {4017, 825}, {4018, 826}, {4019, 827}, {4020, 828}, {4021, 865}, {4022, 866}, {4023, 867}, {4024, 868}, {4025, 869}, {4026, 870}, {4027, 871}, {4028, 872}, {4029, 873}, {4030, 874}, {4031, 875}, {4032, 876}, {4059, 901}, {4071, 889}, {4081, 877}, {4082, 878}, {4083, 879}, {4084, 880}, {4085, 881}, {4086, 882}, {4087, 883}, {4088, 884}, {4089, 885}, {4090, 886}, {4091, 887}, {4092, 888}, {4105, 853}, {4106, 854}, {4107, 855}, {4108, 856}, {4109, 857}, {4110, 858}, {4111, 859}, {4112, 860}, {4113, 861}, {4114, 862}, {4115, 863}, {4116, 864}, {4132, 854}, {4144, 878}, {4153, 889}, {4154, 890}, {4155, 891}, {4156, 892}, {4157, 893}, {4158, 894}, {4159, 895}, {4160, 896}, {4161, 897}, {4162, 898}, {4163, 899}, {4164, 900}, {4170, 821}, {4177, 901}, {4178, 902}, {4179, 903}, {4180, 904}, {4181, 905}, {4182, 906}, {4183, 907}, {4184, 908}, {4185, 909}, {4186, 910}, {4187, 911}, {4188, 912}, {4194, 833}, {4228, 854}, {4237, 901}, {4238, 902}, {4239, 903}, {4240, 904}, {4241, 905}, {4242, 906}, {4243, 907}, {4244, 908}, {4245, 909}, {4246, 910}, {4247, 911}, {4248, 912}, {4278, 821}, {4333, 913}, {4334, 914}, {4335, 915}, {4336, 916}, {4337, 917}, {4338, 918}, {4339, 919}, {4340, 920}, {4341, 921}, {4342, 922}, {4343, 923}, {4344, 924}, {4441, 925}, {4442, 926}, {4443, 927}, {4444, 928}, {4445, 929}, {4446, 930}, {4447, 931}, {4448, 932}, {4449, 933}, {4450, 934}, {4451, 935}, {4452, 936}, {4561, 937}, {4562, 938}, {4563, 939}, {4564, 940}, {4565, 941}, {4566, 942}, {4567, 943}, {4568, 944}, {4569, 945}, {4570, 946}, {4571, 947}, {4572, 948}, {4693, 949}, {4694, 950}, {4695, 951}, {4696, 952}, {4697, 953}, {4698, 954}, {4699, 955}, {4700, 956}, {4701, 957}, {4702, 958}, {4703, 959}, {4704, 960}, {4837, 961}, {4838, 962}, {4839, 963}, {4840, 964}, {4841, 965}, {4842, 966}, {4843, 967}, {4844, 968}, {4845, 969}, {4846, 970}, {4847, 971}, {4848, 972}, {4993, 973}, {4994, 974}, {4995, 975}, {4996, 976}, {4997, 977}, {4998, 978}, {4999, 979}, {5000, 980}, {5001, 981}, {5002, 982}, {5003, 983}, {5004, 984}, {5161, 985}, {5162, 986}, {5163, 987}, {5164, 988}, {5165, 989}, {5166, 990}, {5167, 991}, {5168, 992}, {5169, 993}, {5170, 994}, {5171, 995}, {5172, 996}, {5341, 997}, {5342, 998}, {5343, 999}, {5344, 1000}, {5345, 1001}, {5346, 1002}, {5347, 1003}, {5348, 1004}, {5349, 1005}, {5350, 1006}, {5351, 1007}, {5352, 1008}, {5517, 869}}, {{3880, 11}, {3892, 12}, {3892, 36}, {3904, 13}, {3904, 37}, {3914, 57}, {3914, 86}, {3916, 14}, {3916, 28}, {3916, 46}, {3917, 901}, {3926, 58}, {3926, 87}, {3928, 15}, {3928, 39}, {3928, 47}, {3929, 889}, {3938, 60}, {3938, 68}, {3938, 89}, {3940, 16}, {3940, 48}, {3941, 879}, {3952, 17}, {3964, 18}, {3964, 42}, {3966, 817}, {3974, 63}, {3974, 92}, {3974, 100}, {3976, 19}, {3976, 49}, {3978, 865}, {3988, 20}, {3998, 85}, {4000, 27}, {4010, 57}, {4010, 86}, {4012, 14}, {4012, 28}, {4012, 46}, {4013, 901}, {4022, 67}, {4022, 88}, {4022, 96}, {4024, 29}, {4024, 50}, {4025, 855}, {4034, 91}, {4036, 30}, {4046, 95}, {4048, 34}, {4060, 18}, {4060, 42}, {4062, 817}, {4072, 43}, {4072, 51}, {4074, 829}, {4082, 64}, {4082, 72}, {4082, 101}, {4084, 44}, {4084, 55}, {4086, 841}, {4096, 45}, {4098, 853}, {4106, 63}, {4106, 92}, {4106, 100}, {4108, 19}, {4108, 49}, {4110, 865}, {4120, 54}, {4122, 877}, {4132, 63}, {4132, 92}, {4132, 100}, {4144, 64}, {4144, 72}, {4144, 101}, {4154, 78}, {4154, 107}, {4156, 65}, {4156, 76}, {4156, 102}, {4158, 831}, {4168, 66}, {4168, 103}, {4170, 901}, {4178, 106}, {4178, 114}, {4180, 70}, {4180, 93}, {4180, 104}, {4182, 819}, {4192, 75}, {4192, 105}, {4194, 889}, {4204, 81}, {4204, 111}, {4216, 91}, {4228, 63}, {4228, 92}, {4228, 100}, {4238, 106}, {4238, 114}, {4240, 70}, {4240, 93}, {4240, 104}, {4242, 819}, {4252, 94}, {4262, 113}, {4264, 98}, {4276, 66}, {4276, 103}, {4278, 901}, {4288, 109}, {4288, 118}, {4300, 116}, {4312, 127}, {4324, 128}, {4324, 136}, {4334, 142}, {4334, 150}, {4336, 129}, {4336, 140}, {4348, 130}, {4358, 149}, {4360, 134}, {4372, 139}, {4374, 913}, {4384, 145}, {4384, 154}, {4396, 152}, {4408, 160}, {4420, 172}, {4432, 173}, {4432, 181}, {4442, 187}, {4442, 195}, {4444, 174}, {4444, 185}, {4456, 175}, {4466, 194}, {4468, 179}, {4480, 184}, {4482, 925}, {4492, 190}, {4492, 199}, {4504, 197}, {4516, 205}, {4528, 214}, {4540, 227}, {4552, 228}, {4552, 236}, {4562, 242}, {4562, 250}, {4564, 229}, {4564, 240}, {4576, 230}, {4586, 249}, {4588, 234}, {4600, 239}, {4602, 937}, {4612, 245}, {4612, 254}, {4624, 252}, {4636, 260}, {4636, 413}, {4648, 269}, {4660, 279}, {4672, 293}, {4684, 294}, {4684, 302}, {4694, 308}, {4694, 316}, {4696, 295}, {4696, 306}, {4708, 296}, {4718, 315}, {4720, 300}, {4732, 305}, {4734, 949}, {4744, 311}, {4744, 320}, {4756, 318}, {4768, 326}, {4780, 335}, {4780, 495}, {4792, 345}, {4792, 537}, {4804, 356}, {4816, 371}, {4828, 372}, {4828, 380}, {4838, 386}, {4838, 394}, {4840, 373}, {4840, 384}, {4852, 374}, {4862, 393}, {4864, 378}, {4876, 383}, {4878, 961}, {4888, 389}, {4888, 398}, {4900, 396}, {4912, 404}, {4924, 260}, {4924, 413}, {4936, 423}, {4948, 434}, {4960, 446}, {4972, 462}, {4984, 463}, {4984, 471}, {4994, 477}, {4994, 485}, {4996, 464}, {4996, 475}, {5008, 465}, {5018, 484}, {5020, 469}, {5032, 474}, {5034, 973}, {5044, 480}, {5044, 489}, {5056, 487}, {5068, 335}, {5068, 495}, {5080, 504}, {5092, 514}, {5104, 525}, {5116, 345}, {5116, 537}, {5128, 550}, {5140, 567}, {5152, 568}, {5152, 576}, {5162, 582}, {5162, 590}, {5164, 569}, {5164, 580}, {5176, 570}, {5186, 589}, {5188, 574}, {5200, 579}, {5202, 985}, {5212, 585}, {5212, 594}, {5224, 592}, {5236, 600}, {5236, 729}, {5248, 609}, {5260, 619}, {5272, 630}, {5272, 775}, {5284, 642}, {5284, 739}, {5296, 655}, {5308, 669}, {5320, 687}, {5332, 688}, {5332, 696}, {5342, 702}, {5342, 710}, {5344, 689}, {5344, 700}, {5356, 690}, {5366, 709}, {5368, 694}, {5380, 699}, {5382, 997}, {5392, 705}, {5392, 714}, {5404, 712}, {5416, 720}, {5428, 600}, {5428, 729}, {5440, 642}, {5440, 739}, {5452, 750}, {5464, 762}, {5476, 630}, {5476, 775}, {5488, 789}, {5500, 804}, {5515, 853}, {5516, 854}, {5517, 855}, {5518, 856}, {5522, 857}, {5527, 858}, {5533, 859}, {5540, 860}, {5548, 861}, {5557, 862}, {5567, 863}, {5578, 864}}, {{3879, 85}, {3891, 57}, {3891, 86}, {3903, 58}, {3903, 87}, {3913, 12}, {3913, 36}, {3915, 67}, {3915, 88}, {3915, 96}, {3917, 854}, {3925, 13}, {3925, 37}, {3927, 60}, {3927, 68}, {3927, 89}, {3929, 878}, {3937, 15}, {3937, 39}, {3937, 47}, {3939, 69}, {3939, 90}, {3941, 892}, {3951, 91}, {3963, 63}, {3963, 92}, {3963, 100}, {3973, 18}, {3973, 42}, {3975, 70}, {3975, 93}, {3975, 104}, {3978, 820}, {3987, 94}, {3997, 11}, {3999, 95}, {4009, 12}, {4009, 36}, {4011, 67}, {4011, 88}, {4011, 96}, {4013, 854}, {4021, 14}, {4021, 28}, {4021, 46}, {4023, 71}, {4023, 97}, {4025, 904}, {4033, 17}, {4035, 98}, {4045, 27}, {4047, 99}, {4059, 63}, {4059, 92}, {4059, 100}, {4071, 64}, {4071, 72}, {4071, 101}, {4081, 43}, {4081, 51}, {4083, 65}, {4083, 76}, {4083, 102}, {4086, 832}, {4095, 66}, {4095, 103}, {4105, 18}, {4105, 42}, {4107, 70}, {4107, 93}, {4107, 104}, {4110, 820}, {4119, 75}, {4119, 105}, {4131, 106}, {4131, 114}, {4134, 818}, {4143, 78}, {4143, 107}, {4146, 830}, {4153, 64}, {4153, 72}, {4153, 101}, {4155, 82}, {4155, 108}, {4158, 842}, {4167, 109}, {4167, 118}, {4170, 854}, {4177, 63}, {4177, 92}, {4177, 100}, {4179, 110}, {4179, 115}, {4182, 866}, {4191, 81}, {4191, 111}, {4194, 878}, {4203, 112}, {4206, 890}, {4215, 113}, {4227, 106}, {4227, 114}, {4230, 818}, {4237, 63}, {4237, 92}, {4237, 100}, {4239, 110}, {4239, 115}, {4242, 866}, {4251, 116}, {4261, 91}, {4263, 117}, {4275, 109}, {4275, 118}, {4278, 854}, {4287, 119}, {4290, 902}, {4299, 120}, {4311, 149}, {4323, 142}, {4323, 150}, {4333, 128}, {4333, 136}, {4335, 146}, {4335, 151}, {4347, 152}, {4357, 127}, {4359, 153}, {4371, 145}, {4371, 154}, {4383, 155}, {4386, 914}, {4395, 156}, {4407, 164}, {4419, 194}, {4431, 187}, {4431, 195}, {4441, 173}, {4441, 181}, {4443, 191}, {4443, 196}, {4455, 197}, {4465, 172}, {4467, 198}, {4479, 190}, {4479, 199}, {4491, 200}, {4494, 926}, {4503, 201}, {4515, 209}, {4527, 218}, {4539, 249}, {4551, 242}, {4551, 250}, {4561, 228}, {4561, 236}, {4563, 246}, {4563, 251}, {4575, 252}, {4585, 227}, {4587, 253}, {4599, 245}, {4599, 254}, {4611, 255}, {4614, 938}, {4623, 256}, {4635, 264}, {4635, 417}, {4647, 273}, {4659, 283}, {4671, 315}, {4683, 308}, {4683, 316}, {4693, 294}, {4693, 302}, {4695, 312}, {4695, 317}, {4707, 318}, {4717, 293}, {4719, 319}, {4731, 311}, {4731, 320}, {4743, 321}, {4746, 950}, {4755, 322}, {4767, 330}, {4779, 339}, {4779, 499}, {4791, 349}, {4791, 541}, {4803, 360}, {4815, 393}, {4827, 386}, {4827, 394}, {4837, 372}, {4837, 380}, {4839, 390}, {4839, 395}, {4851, 396}, {4861, 371}, {4863, 397}, {4875, 389}, {4875, 398}, {4887, 399}, {4890, 962}, {4899, 400}, {4911, 408}, {4923, 264}, {4923, 417}, {4935, 427}, {4947, 438}, {4959, 450}, {4971, 484}, {4983, 477}, {4983, 485}, {4993, 463}, {4993, 471}, {4995, 481}, {4995, 486}, {5007, 487}, {5017, 462}, {5019, 488}, {5031, 480}, {5031, 489}, {5043, 490}, {5046, 974}, {5055, 491}, {5067, 339}, {5067, 499}, {5079, 508}, {5091, 518}, {5103, 529}, {5115, 349}, {5115, 541}, {5127, 554}, {5139, 589}, {5151, 582}, {5151, 590}, {5161, 568}, {5161, 576}, {5163, 586}, {5163, 591}, {5175, 592}, {5185, 567}, {5187, 593}, {5199, 585}, {5199, 594}, {5211, 595}, {5214, 986}, {5223, 596}, {5235, 604}, {5235, 733}, {5247, 613}, {5259, 623}, {5271, 634}, {5271, 779}, {5283, 646}, {5283, 743}, {5295, 659}, {5307, 673}, {5319, 709}, {5331, 702}, {5331, 710}, {5341, 688}, {5341, 696}, {5343, 706}, {5343, 711}, {5355, 712}, {5365, 687}, {5367, 713}, {5379, 705}, {5379, 714}, {5391, 715}, {5394, 998}, {5403, 716}, {5415, 724}, {5427, 604}, {5427, 733}, {5439, 646}, {5439, 743}, {5451, 754}, {5463, 766}, {5475, 634}, {5475, 779}, {5487, 793}, {5499, 808}, {5512, 901}, {5513, 902}, {5514, 903}, {5517, 904}, {5521, 905}, {5526, 906}, {5532, 907}, {5539, 908}, {5547, 909}, {5556, 910}, {5566, 911}, {5577, 912}}, {{137, 1}, {138, 2}, {139, 3}, {140, 5}, {140, 22}, {141, 6}, {141, 23}, {142, 8}, {142, 25}, {143, 11}, {144, 12}, {144, 36}, {145, 14}, {145, 28}, {145, 46}, {146, 17}, {153, 21}, {154, 5}, {154, 22}, {155, 24}, {155, 32}, {156, 27}, {160, 31}, {162, 2}, {163, 3}, {164, 4}, {165, 6}, {165, 23}, {166, 7}, {167, 9}, {168, 12}, {168, 36}, {169, 13}, {169, 37}, {170, 15}, {170, 39}, {170, 47}, {171, 18}, {171, 42}, {172, 5}, {172, 22}, {173, 6}, {173, 23}, {174, 8}, {174, 25}, {175, 14}, {175, 28}, {175, 46}, {176, 24}, {176, 32}, {177, 13}, {177, 37}, {178, 38}, {179, 40}, {180, 43}, {180, 51}, {181, 15}, {181, 39}, {181, 47}, {182, 52}, {189, 57}, {189, 86}, {190, 58}, {190, 87}, {191, 60}, {191, 68}, {191, 89}, {192, 63}, {192, 92}, {192, 100}, {196, 67}, {196, 88}, {196, 96}, {198, 58}, {198, 87}, {199, 59}, {200, 61}, {201, 64}, {201, 72}, {201, 101}, {202, 60}, {202, 68}, {202, 89}, {203, 73}, {207, 78}, {207, 107}, {209, 79}, {222, 1}, {223, 2}, {224, 21}, {225, 5}, {225, 22}, {226, 24}, {226, 32}, {228, 11}, {229, 27}, {238, 21}, {239, 31}, {246, 1}, {247, 2}, {248, 3}, {249, 5}, {249, 22}, {250, 6}, {250, 23}, {251, 8}, {251, 25}, {252, 11}, {253, 12}, {253, 36}, {254, 14}, {254, 28}, {254, 46}, {255, 17}, {256, 21}, {257, 5}, {257, 22}, {258, 24}, {258, 32}, {259, 27}, {260, 31}, {261, 12}, {261, 36}, {262, 13}, {262, 37}, {263, 15}, {263, 39}, {263, 47}, {264, 18}, {264, 42}, {265, 14}, {265, 28}, {265, 46}, {266, 43}, {266, 51}, {273, 85}, {274, 57}, {274, 86}, {275, 67}, {275, 88}, {275, 96}, {276, 91}, {280, 95}, {282, 57}, {282, 86}, {283, 58}, {283, 87}, {284, 60}, {284, 68}, {284, 89}, {285, 63}, {285, 92}, {285, 100}, {286, 67}, {286, 88}, {286, 96}, {287, 64}, {287, 72}, {287, 101}, {291, 106}, {291, 114}, {293, 78}, {293, 107}, {302, 85}, {303, 95}, {310, 85}, {311, 57}, {311, 86}, {312, 67}, {312, 88}, {312, 96}, {313, 91}, {314, 95}, {315, 63}, {315, 92}, {315, 100}, {319, 113}, {321, 106}, {321, 114}, {328, 113}, {393, 121}, {394, 122}, {395, 124}, {395, 132}, {396, 127}, {400, 131}, {402, 122}, {403, 123}, {404, 125}, {405, 128}, {405, 136}, {406, 124}, {406, 132}, {407, 137}, {411, 142}, {411, 150}, {413, 143}, {422, 121}, {423, 131}, {430, 121}, {431, 122}, {432, 124}, {432, 132}, {433, 127}, {434, 131}, {435, 128}, {435, 136}, {439, 149}, {441, 142}, {441, 150}, {448, 149}, {475, 157}, {477, 158}, {484, 157}, {558, 166}, {559, 167}, {560, 169}, {560, 177}, {561, 172}, {565, 176}, {567, 167}, {568, 168}, {569, 170}, {570, 173}, {570, 181}, {571, 169}, {571, 177}, {572, 182}, {576, 187}, {576, 195}, {578, 188}, {587, 166}, {588, 176}, {595, 166}, {596, 167}, {597, 169}, {597, 177}, {598, 172}, {599, 176}, {600, 173}, {600, 181}, {604, 194}, {606, 187}, {606, 195}, {613, 194}, {640, 202}, {642, 203}, {649, 202}, {685, 211}, {687, 212}, {694, 211}, {778, 221}, {779, 222}, {780, 224}, {780, 232}, {781, 227}, {785, 231}, {787, 222}, {788, 223}, {789, 225}, {790, 228}, {790, 236}, {791, 224}, {791, 232}, {792, 237}, {796, 242}, {796, 250}, {798, 243}, {807, 221}, {808, 231}, {815, 221}, {816, 222}, {817, 224}, {817, 232}, {818, 227}, {819, 231}, {820, 228}, {820, 236}, {824, 249}, {826, 242}, {826, 250}, {833, 249}, {860, 257}, {860, 410}, {862, 258}, {862, 411}, {869, 257}, {869, 410}, {905, 266}, {907, 267}, {914, 266}, {960, 276}, {962, 277}, {969, 276}, {1064, 287}, {1065, 288}, {1066, 290}, {1066, 298}, {1067, 293}, {1071, 297}, {1073, 288}, {1074, 289}, {1075, 291}, {1076, 294}, {1076, 302}, {1077, 290}, {1077, 298}, {1078, 303}, {1082, 308}, {1082, 316}, {1084, 309}, {1093, 287}, {1094, 297}, {1101, 287}, {1102, 288}, {1103, 290}, {1103, 298}, {1104, 293}, {1105, 297}, {1106, 294}, {1106, 302}, {1110, 315}, {1112, 308}, {1112, 316}, {1119, 315}, {1146, 323}, {1148, 324}, {1155, 323}, {1191, 332}, {1191, 492}, {1193, 333}, {1193, 493}, {1200, 332}, {1200, 492}, {1246, 342}, {1246, 534}, {1248, 343}, {1248, 535}, {1255, 342}, {1255, 534}, {1312, 353}, {1314, 354}, {1321, 353}, {1428, 365}, {1429, 366}, {1430, 368}, {1430, 376}, {1431, 371}, {1435, 375}, {1437, 366}, {1438, 367}, {1439, 369}, {1440, 372}, {1440, 380}, {1441, 368}, {1441, 376}, {1442, 381}, {1446, 386}, {1446, 394}, {1448, 387}, {1457, 365}, {1458, 375}, {1465, 365}, {1466, 366}, {1467, 368}, {1467, 376}, {1468, 371}, {1469, 375}, {1470, 372}, {1470, 380}, {1474, 393}, {1476, 386}, {1476, 394}, {1483, 393}, {1510, 401}, {1512, 402}, {1519, 401}, {1555, 257}, {1555, 410}, {1557, 258}, {1557, 411}, {1564, 257}, {1564, 410}, {1610, 420}, {1612, 421}, {1619, 420}, {1676, 431}, {1678, 432}, {1685, 431}, {1754, 443}, {1756, 444}, {1763, 443}, {1883, 456}, {1884, 457}, {1885, 459}, {1885, 467}, {1886, 462}, {1890, 466}, {1892, 457}, {1893, 458}, {1894, 460}, {1895, 463}, {1895, 471}, {1896, 459}, {1896, 467}, {1897, 472}, {1901, 477}, {1901, 485}, {1903, 478}, {1912, 456}, {1913, 466}, {1920, 456}, {1921, 457}, {1922, 459}, {1922, 467}, {1923, 462}, {1924, 466}, {1925, 463}, {1925, 471}, {1929, 484}, {1931, 477}, {1931, 485}, {1938, 484}, {1965, 332}, {1965, 492}, {1967, 333}, {1967, 493}, {1974, 332}, {1974, 492}, {2010, 501}, {2012, 502}, {2019, 501}, {2065, 511}, {2067, 512}, {2074, 511}, {2131, 522}, {2133, 523}, {2140, 522}, {2209, 342}, {2209, 534}, {2211, 343}, {2211, 535}, {2218, 342}, {2218, 534}, {2300, 547}, {2302, 548}, {2309, 547}, {2443, 561}, {2444, 562}, {2445, 564}, {2445, 572}, {2446, 567}, {2450, 571}, {2452, 562}, {2453, 563}, {2454, 565}, {2455, 568}, {2455, 576}, {2456, 564}, {2456, 572}, {2457, 577}, {2461, 582}, {2461, 590}, {2463, 583}, {2472, 561}, {2473, 571}, {2480, 561}, {2481, 562}, {2482, 564}, {2482, 572}, {2483, 567}, {2484, 571}, {2485, 568}, {2485, 576}, {2489, 589}, {2491, 582}, {2491, 590}, {2498, 589}, {2525, 597}, {2525, 726}, {2527, 598}, {2527, 727}, {2534, 597}, {2534, 726}, {2570, 606}, {2572, 607}, {2579, 606}, {2625, 616}, {2627, 617}, {2634, 616}, {2691, 627}, {2691, 772}, {2693, 628}, {2693, 773}, {2700, 627}, {2700, 772}, {2769, 639}, {2769, 736}, {2771, 640}, {2771, 737}, {2778, 639}, {2778, 736}, {2860, 652}, {2862, 653}, {2869, 652}, {2965, 666}, {2967, 667}, {2974, 666}, {3123, 681}, {3124, 682}, {3125, 684}, {3125, 692}, {3126, 687}, {3130, 691}, {3132, 682}, {3133, 683}, {3134, 685}, {3135, 688}, {3135, 696}, {3136, 684}, {3136, 692}, {3137, 697}, {3141, 702}, {3141, 710}, {3143, 703}, {3152, 681}, {3153, 691}, {3160, 681}, {3161, 682}, {3162, 684}, {3162, 692}, {3163, 687}, {3164, 691}, {3165, 688}, {3165, 696}, {3169, 709}, {3171, 702}, {3171, 710}, {3178, 709}, {3205, 717}, {3207, 718}, {3214, 717}, {3250, 597}, {3250, 726}, {3252, 598}, {3252, 727}, {3259, 597}, {3259, 726}, {3305, 639}, {3305, 736}, {3307, 640}, {3307, 737}, {3314, 639}, {3314, 736}, {3371, 747}, {3373, 748}, {3380, 747}, {3449, 759}, {3451, 760}, {3458, 759}, {3540, 627}, {3540, 772}, {3542, 628}, {3542, 773}, {3549, 627}, {3549, 772}, {3645, 786}, {3647, 787}, {3654, 786}, {3765, 801}, {3767, 802}, {3774, 801}, {3917, 822}, {3929, 834}, {3941, 846}, {3977, 858}, {4013, 822}, {4025, 870}, {4085, 882}, {4095, 865}, {4109, 858}, {4119, 841}, {4157, 894}, {4165, 817}, {4166, 818}, {4167, 819}, {4168, 820}, {4169, 821}, {4170, 822}, {4171, 823}, {4172, 824}, {4173, 825}, {4174, 826}, {4175, 827}, {4176, 828}, {4181, 906}, {4189, 829}, {4190, 830}, {4191, 831}, {4192, 832}, {4193, 833}, {4194, 834}, {4195, 835}, {4196, 836}, {4197, 837}, {4198, 838}, {4199, 839}, {4200, 840}, {4204, 842}, {4241, 906}, {4273, 817}, {4274, 818}, {4275, 819}, {4276, 820}, {4277, 821}, {4278, 822}, {4279, 823}, {4280, 824}, {4281, 825}, {4282, 826}, {4283, 827}, {4284, 828}, {4288, 866}, {4337, 918}, {4445, 930}, {4565, 942}, {4697, 954}, {4841, 966}, {4997, 978}, {5165, 990}, {5345, 1002}, {5517, 870}}, {{3882, 1}, {3894, 2}, {3906, 3}, {3917, 63}, {3917, 92}, {3917, 100}, {3918, 5}, {3918, 22}, {3929, 64}, {3929, 72}, {3929, 101}, {3930, 6}, {3930, 23}, {3941, 65}, {3941, 76}, {3941, 102}, {3942, 8}, {3942, 25}, {3954, 11}, {3966, 12}, {3966, 36}, {3977, 66}, {3977, 103}, {3978, 14}, {3978, 28}, {3978, 46}, {3990, 17}, {4001, 91}, {4002, 21}, {4013, 63}, {4013, 92}, {4013, 100}, {4014, 5}, {4014, 22}, {4025, 70}, {4025, 93}, {4025, 104}, {4026, 24}, {4026, 32}, {4037, 94}, {4038, 27}, {4049, 98}, {4050, 31}, {4062, 12}, {4062, 36}, {4074, 13}, {4074, 37}, {4085, 75}, {4085, 105}, {4086, 15}, {4086, 39}, {4086, 47}, {4098, 18}, {4098, 42}, {4109, 66}, {4109, 103}, {4110, 14}, {4110, 28}, {4110, 46}, {4122, 43}, {4122, 51}, {4134, 57}, {4134, 86}, {4146, 58}, {4146, 87}, {4157, 81}, {4157, 111}, {4158, 60}, {4158, 68}, {4158, 89}, {4170, 63}, {4170, 92}, {4170, 100}, {4181, 109}, {4181, 118}, {4182, 67}, {4182, 88}, {4182, 96}, {4194, 64}, {4194, 72}, {4194, 101}, {4206, 78}, {4206, 107}, {4218, 85}, {4230, 57}, {4230, 86}, {4241, 109}, {4241, 118}, {4242, 67}, {4242, 88}, {4242, 96}, {4254, 91}, {4265, 116}, {4266, 95}, {4278, 63}, {4278, 92}, {4278, 100}, {4290, 106}, {4290, 114}, {4302, 113}, {4314, 121}, {4326, 122}, {4337, 145}, {4337, 154}, {4338, 124}, {4338, 132}, {4350, 127}, {4361, 152}, {4362, 131}, {4374, 128}, {4374, 136}, {4386, 142}, {4386, 150}, {4398, 149}, {4410, 157}, {4422, 166}, {4434, 167}, {4445, 190}, {4445, 199}, {4446, 169}, {4446, 177}, {4458, 172}, {4469, 197}, {4470, 176}, {4482, 173}, {4482, 181}, {4494, 187}, {4494, 195}, {4506, 194}, {4518, 202}, {4530, 211}, {4542, 221}, {4554, 222}, {4565, 245}, {4565, 254}, {4566, 224}, {4566, 232}, {4578, 227}, {4589, 252}, {4590, 231}, {4602, 228}, {4602, 236}, {4614, 242}, {4614, 250}, {4626, 249}, {4638, 257}, {4638, 410}, {4650, 266}, {4662, 276}, {4674, 287}, {4686, 288}, {4697, 311}, {4697, 320}, {4698, 290}, {4698, 298}, {4710, 293}, {4721, 318}, {4722, 297}, {4734, 294}, {4734, 302}, {4746, 308}, {4746, 316}, {4758, 315}, {4770, 323}, {4782, 332}, {4782, 492}, {4794, 342}, {4794, 534}, {4806, 353}, {4818, 365}, {4830, 366}, {4841, 389}, {4841, 398}, {4842, 368}, {4842, 376}, {4854, 371}, {4865, 396}, {4866, 375}, {4878, 372}, {4878, 380}, {4890, 386}, {4890, 394}, {4902, 393}, {4914, 401}, {4926, 257}, {4926, 410}, {4938, 420}, {4950, 431}, {4962, 443}, {4974, 456}, {4986, 457}, {4997, 480}, {4997, 489}, {4998, 459}, {4998, 467}, {5010, 462}, {5021, 487}, {5022, 466}, {5034, 463}, {5034, 471}, {5046, 477}, {5046, 485}, {5058, 484}, {5070, 332}, {5070, 492}, {5082, 501}, {5094, 511}, {5106, 522}, {5118, 342}, {5118, 534}, {5130, 547}, {5142, 561}, {5154, 562}, {5165, 585}, {5165, 594}, {5166, 564}, {5166, 572}, {5178, 567}, {5189, 592}, {5190, 571}, {5202, 568}, {5202, 576}, {5214, 582}, {5214, 590}, {5226, 589}, {5238, 597}, {5238, 726}, {5250, 606}, {5262, 616}, {5274, 627}, {5274, 772}, {5286, 639}, {5286, 736}, {5298, 652}, {5310, 666}, {5322, 681}, {5334, 682}, {5345, 705}, {5345, 714}, {5346, 684}, {5346, 692}, {5358, 687}, {5369, 712}, {5370, 691}, {5382, 688}, {5382, 696}, {5394, 702}, {5394, 710}, {5406, 709}, {5418, 717}, {5430, 597}, {5430, 726}, {5442, 639}, {5442, 736}, {5454, 747}, {5466, 759}, {5478, 627}, {5478, 772}, {5490, 786}, {5502, 801}, {5513, 106}, {5513, 114}, {5515, 18}, {5515, 42}, {5517, 70}, {5517, 93}, {5517, 104}, {5524, 817}, {5525, 818}, {5526, 819}, {5527, 820}, {5528, 821}, {5529, 822}, {5535, 823}, {5542, 824}, {5550, 825}, {5559, 826}, {5569, 827}, {5580, 828}}, {{3950, 1}, {3962, 2}, {3965, 817}, {3974, 5}, {3974, 22}, {3977, 865}, {3986, 11}, {4034, 21}, {4058, 2}, {4061, 817}, {4070, 3}, {4073, 829}, {4082, 6}, {4082, 23}, {4085, 841}, {4094, 12}, {4094, 36}, {4097, 853}, {4106, 5}, {4106, 22}, {4109, 865}, {4118, 13}, {4118, 37}, {4121, 877}, {4132, 5}, {4132, 22}, {4144, 6}, {4144, 23}, {4156, 8}, {4156, 25}, {4157, 831}, {4166, 57}, {4166, 86}, {4168, 14}, {4168, 28}, {4168, 46}, {4169, 901}, {4180, 24}, {4180, 32}, {4181, 819}, {4190, 58}, {4190, 87}, {4192, 15}, {4192, 39}, {4192, 47}, {4193, 889}, {4204, 60}, {4204, 68}, {4204, 89}, {4216, 21}, {4228, 5}, {4228, 22}, {4240, 24}, {4240, 32}, {4241, 819}, {4250, 85}, {4252, 27}, {4264, 31}, {4274, 57}, {4274, 86}, {4276, 14}, {4276, 28}, {4276, 46}, {4277, 901}, {4288, 67}, {4288, 88}, {4288, 96}, {4300, 95}, {4346, 121}, {4370, 122}, {4373, 913}, {4384, 124}, {4384, 132}, {4396, 131}, {4454, 166}, {4478, 167}, {4481, 925}, {4492, 169}, {4492, 177}, {4504, 176}, {4574, 221}, {4598, 222}, {4601, 937}, {4612, 224}, {4612, 232}, {4624, 231}, {4706, 287}, {4730, 288}, {4733, 949}, {4744, 290}, {4744, 298}, {4756, 297}, {4850, 365}, {4874, 366}, {4877, 961}, {4888, 368}, {4888, 376}, {4900, 375}, {5006, 456}, {5030, 457}, {5033, 973}, {5044, 459}, {5044, 467}, {5056, 466}, {5174, 561}, {5198, 562}, {5201, 985}, {5212, 564}, {5212, 572}, {5224, 571}, {5354, 681}, {5378, 682}, {5381, 997}, {5392, 684}, {5392, 692}, {5404, 691}, {5522, 858}}, {{3951, 21}, {3963, 5}, {3963, 22}, {3975, 24}, {3975, 32}, {3977, 820}, {3987, 27}, {4035, 31}, {4059, 5}, {4059, 22}, {4071, 6}, {4071, 23}, {4083, 8}, {4083, 25}, {4085, 832}, {4095, 14}, {4095, 28}, {4095, 46}, {4107, 24}, {4107, 32}, {4109, 820}, {4119, 15}, {4119, 39}, {4119, 47}, {4129, 2}, {4133, 818}, {4141, 3}, {4145, 830}, {4153, 6}, {4153, 23}, {4157, 842}, {4165, 12}, {4165, 36}, {4167, 67}, {4167, 88}, {4167, 96}, {4169, 854}, {4177, 5}, {4177, 22}, {4181, 866}, {4189, 13}, {4189, 37}, {4191, 60}, {4191, 68}, {4191, 89}, {4193, 878}, {4201, 58}, {4201, 87}, {4205, 890}, {4213, 1}, {4225, 2}, {4229, 818}, {4237, 5}, {4237, 22}, {4241, 866}, {4249, 11}, {4251, 95}, {4261, 21}, {4273, 12}, {4273, 36}, {4275, 67}, {4275, 88}, {4275, 96}, {4277, 854}, {4285, 57}, {4285, 86}, {4289, 902}, {4297, 85}, {4347, 131}, {4371, 124}, {4371, 132}, {4381, 122}, {4385, 914}, {4393, 121}, {4455, 176}, {4479, 169}, {4479, 177}, {4489, 167}, {4493, 926}, {4501, 166}, {4575, 231}, {4599, 224}, {4599, 232}, {4609, 222}, {4613, 938}, {4621, 221}, {4707, 297}, {4731, 290}, {4731, 298}, {4741, 288}, {4745, 950}, {4753, 287}, {4851, 375}, {4875, 368}, {4875, 376}, {4885, 366}, {4889, 962}, {4897, 365}, {5007, 466}, {5031, 459}, {5031, 467}, {5041, 457}, {5045, 974}, {5053, 456}, {5175, 571}, {5199, 564}, {5199, 572}, {5209, 562}, {5213, 986}, {5221, 561}, {5355, 691}, {5379, 684}, {5379, 692}, {5389, 682}, {5393, 998}, {5401, 681}, {5521, 906}}, {{3881, 1}, {3893, 2}, {3905, 3}, {3917, 5}, {3917, 22}, {3929, 6}, {3929, 23}, {3941, 8}, {3941, 25}, {3953, 11}, {3965, 12}, {3965, 36}, {3977, 14}, {3977, 28}, {3977, 46}, {3989, 17}, {4001, 21}, {4013, 5}, {4013, 22}, {4025, 24}, {4025, 32}, {4037, 27}, {4049, 31}, {4061, 12}, {4061, 36}, {4073, 13}, {4073, 37}, {4085, 15}, {4085, 39}, {4085, 47}, {4097, 18}, {4097, 42}, {4109, 14}, {4109, 28}, {4109, 46}, {4121, 43}, {4121, 51}, {4133, 57}, {4133, 86}, {4145, 58}, {4145, 87}, {4157, 60}, {4157, 68}, {4157, 89}, {4169, 63}, {4169, 92}, {4169, 100}, {4170, 5}, {4170, 22}, {4181, 67}, {4181, 88}, {4181, 96}, {4193, 64}, {4193, 72}, {4193, 101}, {4194, 6}, {4194, 23}, {4205, 78}, {4205, 107}, {4217, 85}, {4229, 57}, {4229, 86}, {4241, 67}, {4241, 88}, {4241, 96}, {4253, 91}, {4254, 21}, {4265, 95}, {4277, 63}, {4277, 92}, {4277, 100}, {4278, 5}, {4278, 22}, {4289, 106}, {4289, 114}, {4301, 113}, {4313, 121}, {4325, 122}, {4337, 124}, {4337, 132}, {4349, 127}, {4361, 131}, {4373, 128}, {4373, 136}, {4385, 142}, {4385, 150}, {4397, 149}, {4409, 157}, {4421, 166}, {4433, 167}, {4445, 169}, {4445, 177}, {4457, 172}, {4469, 176}, {4481, 173}, {4481, 181}, {4493, 187}, {4493, 195}, {4505, 194}, {4517, 202}, {4529, 211}, {4541, 221}, {4553, 222}, {4565, 224}, {4565, 232}, {4577, 227}, {4589, 231}, {4601, 228}, {4601, 236}, {4613, 242}, {4613, 250}, {4625, 249}, {4637, 257}, {4637, 410}, {4649, 266}, {4661, 276}, {4673, 287}, {4685, 288}, {4697, 290}, {4697, 298}, {4709, 293}, {4721, 297}, {4733, 294}, {4733, 302}, {4745, 308}, {4745, 316}, {4757, 315}, {4769, 323}, {4781, 332}, {4781, 492}, {4793, 342}, {4793, 534}, {4805, 353}, {4817, 365}, {4829, 366}, {4841, 368}, {4841, 376}, {4853, 371}, {4865, 375}, {4877, 372}, {4877, 380}, {4889, 386}, {4889, 394}, {4901, 393}, {4913, 401}, {4925, 257}, {4925, 410}, {4937, 420}, {4949, 431}, {4961, 443}, {4973, 456}, {4985, 457}, {4997, 459}, {4997, 467}, {5009, 462}, {5021, 466}, {5033, 463}, {5033, 471}, {5045, 477}, {5045, 485}, {5057, 484}, {5069, 332}, {5069, 492}, {5081, 501}, {5093, 511}, {5105, 522}, {5117, 342}, {5117, 534}, {5129, 547}, {5141, 561}, {5153, 562}, {5165, 564}, {5165, 572}, {5177, 567}, {5189, 571}, {5201, 568}, {5201, 576}, {5213, 582}, {5213, 590}, {5225, 589}, {5237, 597}, {5237, 726}, {5249, 606}, {5261, 616}, {5273, 627}, {5273, 772}, {5285, 639}, {5285, 736}, {5297, 652}, {5309, 666}, {5321, 681}, {5333, 682}, {5345, 684}, {5345, 692}, {5357, 687}, {5369, 691}, {5381, 688}, {5381, 696}, {5393, 702}, {5393, 710}, {5405, 709}, {5417, 717}, {5429, 597}, {5429, 726}, {5441, 639}, {5441, 736}, {5453, 747}, {5465, 759}, {5477, 627}, {5477, 772}, {5489, 786}, {5501, 801}, {5510, 2}, {5517, 24}, {5517, 32}, {5519, 817}, {5520, 818}, {5521, 819}, {5522, 820}, {5523, 821}, {5528, 822}, {5534, 823}, {5541, 824}, {5549, 825}, {5558, 826}, {5568, 827}, {5579, 828}}}"


==> anc/dataSL5Rep.csv <==
"{{22, 1}, {23, 2}, {23, 121}, {24, 5}, {24, 124}, {25, 11}, {26, 21}, {27, 36}, {28, 57}, {35, 85}, {42, 85}, {44, 21}}","{}","{}","{{34, 21}, {43, 21}}"
"{{56, 1}, {57, 2}, {58, 5}, {58, 22}, {59, 11}, {60, 21}, {61, 12}, {61, 36}, {62, 57}, {62, 86}, {63, 85}, {64, 121}, {65, 166}, {66, 221}, {77, 287}, {88, 121}, {89, 365}, {102, 456}, {104, 287}, {116, 561}, {118, 681}, {131, 681}}","{{146, 287}}","{{145, 681}}","{{117, 121}, {119, 166}, {134, 121}}","{{148, 121}}","{}","{}","{{147, 121}}"

